Quantum Tomography via Compressed Sensing: Error Bounds, Sample Complexity, and Efficient Estimators

Intuitively, if a density operator has small rank, then it should be easier to estimate from experimental data, since in this case only a few eigenvectors need to be learned. We prove two complementary results that confirm this intuition. First, we show that a low-rank density matrix can be estimated using fewer copies of the state, i.e., the sample complexity of tomography decreases with the rank. Second, we show that unknown low-rank states can be reconstructed from an incomplete set of measurements, using techniques from compressed sensing and matrix completion. These techniques use simple Pauli measurements, and their output can be certified without making any assumptions about the unknown state. We give a new theoretical analysis of compressed tomography, based on the restricted isometry property (RIP) for low-rank matrices. Using these tools, we obtain near-optimal error bounds, for the realistic situation where the data contains noise due to finite statistics, and the density matrix is full-rank with decaying eigenvalues. We also obtain upper-bounds on the sample complexity of compressed tomography, and almost-matching lower bounds on the sample complexity of any procedure using adaptive sequences of Pauli measurements. Using numerical simulations, we compare the performance of two compressed sensing estimators with standard maximum-likelihood estimation (MLE). We find that, given comparable experimental resources, the compressed sensing estimators consistently produce higher-fidelity state reconstructions than MLE. In addition, the use of an incomplete set of measurements leads to faster classical processing with no loss of accuracy. Finally, we show how to certify the accuracy of a low rank estimate using direct fidelity estimation and we describe a method for compressed quantum process tomography that works for processes with small Kraus rank.

==> Code/Data/figures.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    144043,       2843]
NotebookOptionsPosition[    143584,       2825]
NotebookOutlinePosition[    143938,       2841]
CellTagsIndexPosition[    143895,       2838]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Tval", "=", "\"\<270\>\""}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Needs", "[", "\"\<ErrorBarPlots`\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dantzig", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
    "\"\<5_1_\>\"", "<>", "Tval", "<>", 
     "\"\<000_20_Dantzig_64_1024_64.mat\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lasso", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
    "\"\<5_1_\>\"", "<>", "Tval", "<>", 
     "\"\<000_20_Lasso_64_1024_64.mat\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MaxLikelihood", "=", 
    RowBox[{"Import", "[", 
     RowBox[{
     "\"\<5_1_\>\"", "<>", "Tval", "<>", 
      "\"\<000_20_MaxLikelihood_64_1024_64.mat\>\""}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Dantzig", "\[LeftDoubleBracket]", 
     RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DaFidMean", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Dantzig", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "\[Transpose]"}], "//",
     "Mean"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DaFidStd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Dantzig", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "\[Transpose]"}], "//",
     "StandardDeviation"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DaTrMean", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Dantzig", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}], "\[Transpose]"}], "//",
     "Mean"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DaTrStd", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Dantzig", "\[LeftDoubleBracket]", 
       RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}], "\[Transpose]"}], "//",
      "StandardDeviation"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LaFidMean", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Lasso", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "\[Transpose]"}], "//",
     "Mean"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LaFidStd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Lasso", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "\[Transpose]"}], "//",
     "StandardDeviation"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LaTrMean", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Lasso", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}], "\[Transpose]"}], "//",
     "Mean"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LaTrStd", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Lasso", "\[LeftDoubleBracket]", 
       RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}], "\[Transpose]"}], "//",
      "StandardDeviation"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MaFidMean", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"MaxLikelihood", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "\[Transpose]"}], "//",
     "Mean"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MaFidStd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"MaxLikelihood", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "\[Transpose]"}], "//",
     "StandardDeviation"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MaTrMean", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"MaxLikelihood", "\[LeftDoubleBracket]", 
      RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}], "\[Transpose]"}], "//",
     "Mean"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MaTrStd", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"MaxLikelihood", "\[LeftDoubleBracket]", 
       RowBox[{"1", ",", "3"}], "\[RightDoubleBracket]"}], "\[Transpose]"}], "//",
      "StandardDeviation"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L", " ", "=", " ", 
    RowBox[{"Length", "[", "m", "]"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"df", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
         ",", 
         RowBox[{
         "DaFidMean", "\[LeftDoubleBracket]", "j", 
          "\[RightDoubleBracket]"}]}], "}"}], ",", 
       RowBox[{"ErrorBar", "[", 
        RowBox[{
        "DaFidStd", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "L"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lf", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
         ",", 
         RowBox[{
         "LaFidMean", "\[LeftDoubleBracket]", "j", 
          "\[RightDoubleBracket]"}]}], "}"}], ",", 
       RowBox[{"ErrorBar", "[", 
        RowBox[{
        "LaFidStd", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "L"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mf", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"m", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}],
           ",", 
          RowBox[{
          "MaFidMean", "\[LeftDoubleBracket]", "j", 
           "\[RightDoubleBracket]"}]}], "}"}], ",", 
        RowBox[{"ErrorBar", "[", 
         RowBox[{
         "MaFidStd", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "L"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dt", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
         ",", 
         RowBox[{
         "DaTrMean", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}],
         "}"}], ",", 
       RowBox[{"ErrorBar", "[", 
        RowBox[{
        "DaTrStd", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "L"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lt", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"m", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
         ",", 
         RowBox[{
         "LaTrMean", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}],
         "}"}], ",", 
       RowBox[{"ErrorBar", "[", 
        RowBox[{
        "LaTrStd", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "L"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mt", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"m", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}],
           ",", 
          RowBox[{
          "MaTrMean", "\[LeftDoubleBracket]", "j", 
           "\[RightDoubleBracket]"}]}], "}"}], ",", 
        RowBox[{"ErrorBar", "[", 
         RowBox[{
         "MaTrStd", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "L"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fyno", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{".5", ",", "1", ",", ".05"}], "]"}], "\[LeftDoubleBracket]", 
        "j", "\[RightDoubleBracket]"}], ",", "Null"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "11"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tyno", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", ".5", ",", ".05"}], "]"}], "\[LeftDoubleBracket]", 
        "j", "\[RightDoubleBracket]"}], ",", "Null"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "11"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"frange", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"64", ",", "1024", ",", "64"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fxyes", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"64", "*", "j"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"OddQ", "[", "j", "]"}], ",", "Null", ",", 
         RowBox[{"64", "*", "j"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "frange", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trange", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"64", ",", "1024", ",", "64"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fxno", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "frange", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], ",", 
       "Null"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "frange", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"txno", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "trange", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], ",", 
       "Null"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "trange", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ftic", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Range", "[", 
        RowBox[{".5", ",", "1", ",", ".05"}], "]"}], ",", "fyno"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"fxyes", ",", "fxno"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ttic", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", ".5", ",", ".1"}], "]"}], ",", "tyno"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"txno", ",", "txno"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fax", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Number\\ of\\ Sampled\\ Paulis (m)\>\"", ",", "\"\<Fidelity\>\""}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tax", "=", 
    RowBox[{"{", 
     RowBox[{"\"\<\>\"", ",", "\"\<Trace\\ Distance\>\""}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ops", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{"Thick", ",", 
          RowBox[{"Darker", "[", "Blue", "]"}]}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Thick", ",", "Red"}], "]"}], ",", 
        RowBox[{"Directive", "[", 
         RowBox[{"Thick", ",", 
          RowBox[{"Darker", "[", "Green", "]"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "Large", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fops", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"32", ",", 
          RowBox[{"1024", "+", "32"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{".5", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", "ftic"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", "fax"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "700"}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{
        "\"\<Fidelity and Trace Distance T=\>\"", "<>", "Tval", "<>", 
         "\"\<000, c=20\>\""}], ",", 
        RowBox[{"Directive", "[", "Large", "]"}]}], "]"}]}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", "ftic"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tops", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"32", ",", 
           RowBox[{"1024", "+", "32"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", ".5"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "ttic"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", "tax"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "350"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", ".5"}]}], "}"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{"ef", "=", 
  RowBox[{"ErrorListPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"df", ",", "lf", ",", "mf"}], "}"}], ",", "ops", ",", "fops"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"et", "=", 
   RowBox[{"ErrorListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"dt", ",", "lt", ",", "mt"}], "}"}], ",", "ops", ",", "tops"}], 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"plot", "=", 
  RowBox[{"ErrorListPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"df", ",", "lf", ",", "mf"}], "}"}], ",", "ops", ",", "fops", 
    ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"Inset", "[", 
      RowBox[{"et", ",", 
       RowBox[{"{", 
        RowBox[{"650", ",", ".62"}], "}"}]}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.544148009708501*^9, 3.544148318776988*^9}, {
   3.54414845013575*^9, 3.544148538420977*^9}, {3.544148747982316*^9, 
   3.544148880821138*^9}, {3.544148987105729*^9, 3.544149155104352*^9}, {
   3.544149341757689*^9, 3.544149414922024*^9}, {3.5441496747113047`*^9, 
   3.544149676008155*^9}, {3.5441497264271*^9, 3.544149842428245*^9}, 
   3.544149895548671*^9, {3.5441500686292763`*^9, 3.544150087074933*^9}, {
   3.5441501394930773`*^9, 3.5441501813555117`*^9}, {3.5441502950099077`*^9, 
   3.544150295117174*^9}, {3.544150347203598*^9, 3.544150347561822*^9}, {
   3.54422700211364*^9, 3.544227072612854*^9}, {3.544227153470254*^9, 
   3.544227271694265*^9}, {3.5442273048380947`*^9, 3.5442273049202547`*^9}, {
   3.5442274632321463`*^9, 3.544227463330421*^9}, {3.544227526605904*^9, 
   3.544227527746931*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0, 0, 
     NCache[
      Rational[2, 3], 0.6666666666666666]], Thickness[Large], 
    LineBox[{{64., 0.5715202532280611}, {128., 0.8993233518395858}, {192., 
     0.9302358282230323}, {256., 0.9374657309112825}, {320., 
     0.9452158464786664}, {384., 0.9499034916652813}, {448., 
     0.9525986915532024}, {512., 0.9547260607320947}, {576., 
     0.9559544644742626}, {640., 0.9571071573341534}, {704., 
     0.9580344174292309}, {768., 0.9585918085454708}, {832., 
     0.9592508814373252}, {896., 0.959564336173142}, {960., 
     0.9597955712886904}, {1024., 
     0.9600804495004049}}], {{
      LineBox[{{64., 0.6694660231335489}, {64., 0.47357448332257335`}}], 
      LineBox[{Offset[{1.5, 0}, {64., 0.6694660231335489}], 
        Offset[{-1.5, 0}, {64., 0.6694660231335489}]}], 
      LineBox[{Offset[{1.5, 0}, {64., 0.47357448332257335`}], 
        Offset[{-1.5, 0}, {64., 0.47357448332257335`}]}]}, {
      LineBox[{{128., 0.9307748887405004}, {128., 0.8678718149386712}}], 
      LineBox[{Offset[{1.5, 0}, {128., 0.9307748887405004}], 
        Offset[{-1.5, 0}, {128., 0.9307748887405004}]}], 
      LineBox[{Offset[{1.5, 0}, {128., 0.8678718149386712}], 
        Offset[{-1.5, 0}, {128., 0.8678718149386712}]}]}, {
      LineBox[{{192., 0.9388988377353397}, {192., 0.9215728187107249}}], 
      LineBox[{Offset[{1.5, 0}, {192., 0.9388988377353397}], 
        Offset[{-1.5, 0}, {192., 0.9388988377353397}]}], 
      LineBox[{Offset[{1.5, 0}, {192., 0.9215728187107249}], 
        Offset[{-1.5, 0}, {192., 0.9215728187107249}]}]}, {
      LineBox[{{256., 0.9436059648582982}, {256., 0.9313254969642668}}], 
      LineBox[{Offset[{1.5, 0}, {256., 0.9436059648582982}], 
        Offset[{-1.5, 0}, {256., 0.9436059648582982}]}], 
      LineBox[{Offset[{1.5, 0}, {256., 0.9313254969642668}], 
        Offset[{-1.5, 0}, {256., 0.9313254969642668}]}]}, {
      LineBox[{{320., 0.9511037387090323}, {320., 0.9393279542483005}}], 
      LineBox[{Offset[{1.5, 0}, {320., 0.9511037387090323}], 
        Offset[{-1.5, 0}, {320., 0.9511037387090323}]}], 
      LineBox[{
       Offset[{1.5, 0}, {320., 0.9393279542483005}], 
        Offset[{-1.5, 0}, {320., 0.9393279542483005}]}]}, {
      LineBox[{{384., 0.9533823191263018}, {384., 0.9464246642042609}}], 
      LineBox[{Offset[{1.5, 0}, {384., 0.9533823191263018}], 
        Offset[{-1.5, 0}, {384., 0.9533823191263018}]}], 
      LineBox[{Offset[{1.5, 0}, {384., 0.9464246642042609}], 
        Offset[{-1.5, 0}, {384., 0.9464246642042609}]}]}, {
      LineBox[{{448., 0.9551856114011752}, {448., 0.9500117717052297}}], 
      LineBox[{Offset[{1.5, 0}, {448., 0.9551856114011752}], 
        Offset[{-1.5, 0}, {448., 0.9551856114011752}]}], 
      LineBox[{Offset[{1.5, 0}, {448., 0.9500117717052297}], 
        Offset[{-1.5, 0}, {448., 0.9500117717052297}]}]}, {
      LineBox[{{512., 0.9567614000103463}, {512., 0.952690721453843}}], 
      LineBox[{Offset[{1.5, 0}, {512., 0.9567614000103463}], 
        Offset[{-1.5, 0}, {512., 0.9567614000103463}]}], 
      LineBox[{Offset[{1.5, 0}, {512., 0.952690721453843}], 
        Offset[{-1.5, 0}, {512., 0.952690721453843}]}]}, {
      LineBox[{{576., 0.9578122589545047}, {576., 0.9540966699940204}}], 
      LineBox[{Offset[{1.5, 0}, {576., 0.9578122589545047}], 
        Offset[{-1.5, 0}, {576., 0.9578122589545047}]}], 
      LineBox[{Offset[{1.5, 0}, {576., 0.9540966699940204}], 
        Offset[{-1.5, 0}, {576., 0.9540966699940204}]}]}, {
      LineBox[{{640., 0.9586916497871137}, {640., 0.9555226648811931}}], 
      LineBox[{Offset[{1.5, 0}, {640., 0.9586916497871137}], 
        Offset[{-1.5, 0}, {640., 0.9586916497871137}]}], 
      LineBox[{Offset[{1.5, 0}, {640., 0.9555226648811931}], 
        Offset[{-1.5, 0}, {640., 0.9555226648811931}]}]}, {
      LineBox[{{704., 0.9593234494797943}, {704., 0.9567453853786675}}], 
      LineBox[{Offset[{1.5, 0}, {704., 0.9593234494797943}], 
        Offset[{-1.5, 0}, {704., 0.9593234494797943}]}], 
      LineBox[{Offset[{1.5, 0}, {704., 0.9567453853786675}], 
        Offset[{-1.5, 0}, {704., 0.9567453853786675}]}]}, {
      LineBox[{{768., 0.9597114217346691}, {768., 0.9574721953562725}}], 
      LineBox[{Offset[{1.5, 0}, {768., 0.9597114217346691}], 
        Offset[{-1.5, 0}, {768., 0.9597114217346691}]}], 
      LineBox[{Offset[{1.5, 0}, {768., 0.9574721953562725}], 
        Offset[{-1.5, 0}, {768., 0.9574721953562725}]}]}, {
      LineBox[{{832., 0.9603373441351045}, {832., 0.9581644187395458}}], 
      LineBox[{Offset[{1.5, 0}, {832., 0.9603373441351045}], 
        Offset[{-1.5, 0}, {832., 0.9603373441351045}]}], 
      LineBox[{Offset[{1.5, 0}, {832., 0.9581644187395458}], 
        Offset[{-1.5, 0}, {832., 0.9581644187395458}]}]}, {
      LineBox[{{896., 0.9604351486263707}, {896., 0.9586935237199132}}], 
      LineBox[{Offset[{1.5, 0}, {896., 0.9604351486263707}], 
        Offset[{-1.5, 0}, {896., 0.9604351486263707}]}], 
      LineBox[{Offset[{1.5, 0}, {896., 0.9586935237199132}], 
        Offset[{-1.5, 0}, {896., 0.9586935237199132}]}]}, {
      LineBox[{{960., 0.9605709106047933}, {960., 0.9590202319725876}}], 
      LineBox[{Offset[{1.5, 0}, {960., 0.9605709106047933}], 
        Offset[{-1.5, 0}, {960., 0.9605709106047933}]}], 
      LineBox[{Offset[{1.5, 0}, {960., 0.9590202319725876}], 
        Offset[{-1.5, 0}, {960., 0.9590202319725876}]}]}, {
      LineBox[{{1024., 0.9609800315805443}, {1024., 0.9591808674202655}}], 
      LineBox[{Offset[{1.5, 0}, {1024., 0.9609800315805443}], 
        Offset[{-1.5, 0}, {1024., 0.9609800315805443}]}], 
      LineBox[{Offset[{1.5, 0}, {1024., 0.9591808674202655}], 
        Offset[{-1.5, 0}, {1024., 0.9591808674202655}]}]}}}, 
   {RGBColor[1, 0, 0], Thickness[Large], 
    LineBox[{{64., 0.5903172722861009}, {128., 0.9198922863627719}, {192., 
     0.9449642001768316}, {256., 0.9516001033324779}, {320., 
     0.9539644899413667}, {384., 0.9560745951290194}, {448., 
     0.9572647752053026}, {512., 0.9579679687283673}, {576., 
     0.9583857214661831}, {640., 0.958992796894041}, {704., 
     0.9591912452559682}, {768., 0.9595231984244846}, {832., 
     0.9598247406567552}, {896., 0.9599549138857923}, {960., 
     0.9598861372308265}, {1024., 
     0.960206513307936}}], {{
      LineBox[{{64., 0.7041010671162137}, {64., 0.476533477455988}}], 
      LineBox[{Offset[{1.5, 0}, {64., 0.7041010671162137}], 
        Offset[{-1.5, 0}, {64., 0.7041010671162137}]}], 
      LineBox[{Offset[{1.5, 0}, {64., 0.476533477455988}], 
        Offset[{-1.5, 0}, {64., 0.476533477455988}]}]}, {
      LineBox[{{128., 0.9403531442823768}, {128., 0.8994314284431669}}], 
      LineBox[{Offset[{1.5, 0}, {128., 0.9403531442823768}], 
        Offset[{-1.5, 0}, {128., 0.9403531442823768}]}], 
      LineBox[{Offset[{1.5, 0}, {128., 0.8994314284431669}], 
        Offset[{-1.5, 0}, {128., 0.8994314284431669}]}]}, {
      LineBox[{{192., 0.950780030284611}, {192., 0.9391483700690522}}], 
      LineBox[{Offset[{1.5, 0}, {192., 0.950780030284611}], 
        Offset[{-1.5, 0}, {192., 0.950780030284611}]}], 
      LineBox[{Offset[{1.5, 0}, {192., 0.9391483700690522}], 
        Offset[{-1.5, 0}, {192., 0.9391483700690522}]}]}, {
      LineBox[{{256., 0.9548226577246598}, {256., 0.948377548940296}}], 
      LineBox[{Offset[{1.5, 0}, {256., 0.9548226577246598}], 
        Offset[{-1.5, 0}, {256., 0.9548226577246598}]}], 
      LineBox[{Offset[{1.5, 0}, {256., 0.948377548940296}], 
        Offset[{-1.5, 0}, {256., 0.948377548940296}]}]}, {
      LineBox[{{320., 0.9565700700728303}, {320., 0.9513589098099031}}], 
      LineBox[{Offset[{1.5, 0}, {320., 0.9565700700728303}], 
        Offset[{-1.5, 0}, {320., 0.9565700700728303}]}], 
      LineBox[{Offset[{1.5, 0}, {320., 0.9513589098099031}], 
        Offset[{-1.5, 0}, {320., 0.9513589098099031}]}]}, {
      LineBox[{{384., 0.9581379846845546}, {384., 0.9540112055734842}}], 
      LineBox[{Offset[{1.5, 0}, {384., 0.9581379846845546}], 
        Offset[{-1.5, 0}, {384., 0.9581379846845546}]}], 
      LineBox[{Offset[{1.5, 0}, {384., 0.9540112055734842}], 
        Offset[{-1.5, 0}, {384., 0.9540112055734842}]}]}, {
      LineBox[{{448., 0.9589944539319358}, {448., 0.9555350964786694}}], 
      LineBox[{Offset[{1.5, 0}, {448., 0.9589944539319358}], 
        Offset[{-1.5, 0}, {448., 0.9589944539319358}]}], 
      LineBox[{Offset[{1.5, 0}, {448., 0.9555350964786694}], 
        Offset[{-1.5, 0}, {448., 0.9555350964786694}]}]}, {
      LineBox[{{512., 0.9594047857172376}, {512., 0.956531151739497}}], 
      LineBox[{
       Offset[{1.5, 0}, {512., 0.9594047857172376}], 
        Offset[{-1.5, 0}, {512., 0.9594047857172376}]}], 
      LineBox[{Offset[{1.5, 0}, {512., 0.956531151739497}], 
        Offset[{-1.5, 0}, {512., 0.956531151739497}]}]}, {
      LineBox[{{576., 0.959668941372348}, {576., 0.9571025015600181}}], 
      LineBox[{Offset[{1.5, 0}, {576., 0.959668941372348}], 
        Offset[{-1.5, 0}, {576., 0.959668941372348}]}], 
      LineBox[{Offset[{1.5, 0}, {576., 0.9571025015600181}], 
        Offset[{-1.5, 0}, {576., 0.9571025015600181}]}]}, {
      LineBox[{{640., 0.9599823368010805}, {640., 0.9580032569870016}}], 
      LineBox[{Offset[{1.5, 0}, {640., 0.9599823368010805}], 
        Offset[{-1.5, 0}, {640., 0.9599823368010805}]}], 
      LineBox[{Offset[{1.5, 0}, {640., 0.9580032569870016}], 
        Offset[{-1.5, 0}, {640., 0.9580032569870016}]}]}, {
      LineBox[{{704., 0.9603232661764708}, {704., 0.9580592243354656}}], 
      LineBox[{Offset[{1.5, 0}, {704., 0.9603232661764708}], 
        Offset[{-1.5, 0}, {704., 0.9603232661764708}]}], 
      LineBox[{Offset[{1.5, 0}, {704., 0.9580592243354656}], 
        Offset[{-1.5, 0}, {704., 0.9580592243354656}]}]}, {
      LineBox[{{768., 0.96044122106985}, {768., 0.9586051757791193}}], 
      LineBox[{Offset[{1.5, 0}, {768., 0.96044122106985}], 
        Offset[{-1.5, 0}, {768., 0.96044122106985}]}], 
      LineBox[{Offset[{1.5, 0}, {768., 0.9586051757791193}], 
        Offset[{-1.5, 0}, {768., 0.9586051757791193}]}]}, {
      LineBox[{{832., 0.9607723168431813}, {832., 0.958877164470329}}], 
      LineBox[{Offset[{1.5, 0}, {832., 0.9607723168431813}], 
        Offset[{-1.5, 0}, {832., 0.9607723168431813}]}], 
      LineBox[{Offset[{1.5, 0}, {832., 0.958877164470329}], 
        Offset[{-1.5, 0}, {832., 0.958877164470329}]}]}, {
      LineBox[{{896., 0.9608126191067294}, {896., 0.9590972086648553}}], 
      LineBox[{Offset[{1.5, 0}, {896., 0.9608126191067294}], 
        Offset[{-1.5, 0}, {896., 0.9608126191067294}]}], 
      LineBox[{Offset[{1.5, 0}, {896., 0.9590972086648553}], 
        Offset[{-1.5, 0}, {896., 0.9590972086648553}]}]}, {
      LineBox[{{960., 0.9607685053755771}, {960., 0.9590037690860759}}], 
      LineBox[{Offset[{1.5, 0}, {960., 0.9607685053755771}], 
        Offset[{-1.5, 0}, {960., 0.9607685053755771}]}], 
      LineBox[{Offset[{1.5, 0}, {960., 0.9590037690860759}], 
        Offset[{-1.5, 0}, {960., 0.9590037690860759}]}]}, {
      LineBox[{{1024., 0.9610006239332508}, {1024., 0.9594124026826213}}], 
      LineBox[{Offset[{1.5, 0}, {1024., 0.9610006239332508}], 
        Offset[{-1.5, 0}, {1024., 0.9610006239332508}]}], 
      LineBox[{Offset[{1.5, 0}, {1024., 0.9594124026826213}], 
        Offset[{-1.5, 0}, {1024., 0.9594124026826213}]}]}}}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
    LineBox[{{64., 0.27674415853165873`}, {128., 0.6729223223286419}, {192., 
     0.8414487477267909}, {256., 0.8831315230995106}, {320., 
     0.9035431123486396}, {384., 0.9110326775275497}, {448., 
     0.9174478230272292}, {512., 0.9212619222514721}, {576., 
     0.9239810812849122}, {640., 0.9274285629992606}, {704., 
     0.9270483623133258}, {768., 0.9287429597394384}, {832., 
     0.9296219059712255}, {896., 0.9312105838943928}, {960., 
     0.9309221156560002}, {1024., 
     0.9310242303186615}}], {{
      LineBox[{{64., 0.3250016319083652}, {64., 0.2284866851549523}}], 
      LineBox[{Offset[{1.5, 0}, {64., 0.3250016319083652}], 
        Offset[{-1.5, 0}, {64., 0.3250016319083652}]}], 
      LineBox[{Offset[{1.5, 0}, {64., 0.2284866851549523}], 
        Offset[{-1.5, 0}, {64., 0.2284866851549523}]}]}, {
      LineBox[{{128., 0.7432176228462503}, {128., 0.6026270218110336}}], 
      LineBox[{Offset[{1.5, 0}, {128., 0.7432176228462503}], 
        Offset[{-1.5, 0}, {128., 0.7432176228462503}]}], 
      LineBox[{Offset[{1.5, 0}, {128., 0.6026270218110336}], 
        Offset[{-1.5, 0}, {128., 0.6026270218110336}]}]}, {
      LineBox[{{192., 0.8699844292685219}, {192., 0.8129130661850599}}], 
      LineBox[{Offset[{1.5, 0}, {192., 0.8699844292685219}], 
        Offset[{-1.5, 0}, {192., 0.8699844292685219}]}], 
      LineBox[{Offset[{1.5, 0}, {192., 0.8129130661850599}], 
        Offset[{-1.5, 0}, {192., 0.8129130661850599}]}]}, {
      LineBox[{{256., 0.8993573514061723}, {256., 0.8669056947928488}}], 
      LineBox[{Offset[{1.5, 0}, {256., 0.8993573514061723}], 
        Offset[{-1.5, 0}, {256., 0.8993573514061723}]}], 
      LineBox[{Offset[{1.5, 0}, {256., 0.8669056947928488}], 
        Offset[{-1.5, 0}, {256., 0.8669056947928488}]}]}, {
      LineBox[{{320., 0.9148363334110028}, {320., 0.8922498912862764}}], 
      LineBox[{Offset[{1.5, 0}, {320., 0.9148363334110028}], 
        Offset[{-1.5, 0}, {320., 0.9148363334110028}]}], 
      LineBox[{Offset[{1.5, 0}, {320., 0.8922498912862764}], 
        Offset[{-1.5, 0}, {320., 0.8922498912862764}]}]}, {
      LineBox[{{384., 0.9211741377418254}, {384., 0.9008912173132739}}], 
      LineBox[{Offset[{1.5, 0}, {384., 0.9211741377418254}], 
        Offset[{-1.5, 0}, {384., 0.9211741377418254}]}], 
      LineBox[{Offset[{1.5, 0}, {384., 0.9008912173132739}], 
        Offset[{-1.5, 0}, {384., 0.9008912173132739}]}]}, {
      LineBox[{{448., 0.92638945127923}, {448., 0.9085061947752283}}], 
      LineBox[{Offset[{1.5, 0}, {448., 0.92638945127923}], 
        Offset[{-1.5, 0}, {448., 0.92638945127923}]}], 
      LineBox[{Offset[{1.5, 0}, {448., 0.9085061947752283}], 
        Offset[{-1.5, 0}, {448., 0.9085061947752283}]}]}, {
      LineBox[{{512., 0.9297449079664875}, {512., 0.9127789365364567}}], 
      LineBox[{Offset[{1.5, 0}, {512., 0.9297449079664875}], 
        Offset[{-1.5, 0}, {512., 0.9297449079664875}]}], 
      LineBox[{Offset[{1.5, 0}, {512., 0.9127789365364567}], 
        Offset[{-1.5, 0}, {512., 0.9127789365364567}]}]}, {
      LineBox[{{576., 0.9331660571778235}, {576., 0.9147961053920008}}], 
      LineBox[{Offset[{1.5, 0}, {576., 0.9331660571778235}], 
        Offset[{-1.5, 0}, {576., 0.9331660571778235}]}], 
      LineBox[{Offset[{1.5, 0}, {576., 0.9147961053920008}], 
        Offset[{-1.5, 0}, {576., 0.9147961053920008}]}]}, {
      LineBox[{{640., 0.9346946153818916}, {640., 0.9201625106166296}}], 
      LineBox[{Offset[{1.5, 0}, {640., 0.9346946153818916}], 
        Offset[{-1.5, 0}, {640., 0.9346946153818916}]}], 
      LineBox[{
       Offset[{1.5, 0}, {640., 0.9201625106166296}], 
        Offset[{-1.5, 0}, {640., 0.9201625106166296}]}]}, {
      LineBox[{{704., 0.9345200971234963}, {704., 0.9195766275031553}}], 
      LineBox[{Offset[{1.5, 0}, {704., 0.9345200971234963}], 
        Offset[{-1.5, 0}, {704., 0.9345200971234963}]}], 
      LineBox[{Offset[{1.5, 0}, {704., 0.9195766275031553}], 
        Offset[{-1.5, 0}, {704., 0.9195766275031553}]}]}, {
      LineBox[{{768., 0.9356813817965027}, {768., 0.9218045376823741}}], 
      LineBox[{Offset[{1.5, 0}, {768., 0.9356813817965027}], 
        Offset[{-1.5, 0}, {768., 0.9356813817965027}]}], 
      LineBox[{Offset[{1.5, 0}, {768., 0.9218045376823741}], 
        Offset[{-1.5, 0}, {768., 0.9218045376823741}]}]}, {
      LineBox[{{832., 0.9369108922244318}, {832., 0.9223329197180192}}], 
      LineBox[{Offset[{1.5, 0}, {832., 0.9369108922244318}], 
        Offset[{-1.5, 0}, {832., 0.9369108922244318}]}], 
      LineBox[{Offset[{1.5, 0}, {832., 0.9223329197180192}], 
        Offset[{-1.5, 0}, {832., 0.9223329197180192}]}]}, {
      LineBox[{{896., 0.9383123083698052}, {896., 0.9241088594189805}}], 
      LineBox[{Offset[{1.5, 0}, {896., 0.9383123083698052}], 
        Offset[{-1.5, 0}, {896., 0.9383123083698052}]}], 
      LineBox[{Offset[{1.5, 0}, {896., 0.9241088594189805}], 
        Offset[{-1.5, 0}, {896., 0.9241088594189805}]}]}, {
      LineBox[{{960., 0.938546790975788}, {960., 0.9232974403362125}}], 
      LineBox[{Offset[{1.5, 0}, {960., 0.938546790975788}], 
        Offset[{-1.5, 0}, {960., 0.938546790975788}]}], 
      LineBox[{Offset[{1.5, 0}, {960., 0.9232974403362125}], 
        Offset[{-1.5, 0}, {960., 0.9232974403362125}]}]}, {
      LineBox[{{1024., 0.938431632203548}, {1024., 0.9236168284337751}}], 
      LineBox[{Offset[{1.5, 0}, {1024., 0.938431632203548}], 
        Offset[{-1.5, 0}, {1024., 0.938431632203548}]}], 
      LineBox[{Offset[{1.5, 0}, {1024., 0.9236168284337751}], 
        Offset[{-1.5, 0}, {1024., 0.9236168284337751}]}]}}}, InsetBox[
    GraphicsBox[{
      {RGBColor[0, 0, 
        NCache[
         Rational[2, 3], 0.6666666666666666]], Thickness[Large], 
       LineBox[{{64., 0.5696047129849037}, {128., 0.23713802814275514`}, {
        192., 0.20071595045498852`}, {256., 0.1810225311268218}, {320., 
        0.15481509722574108`}, {384., 0.13743146184233973`}, {448., 
        0.1259961021548849}, {512., 0.11582692091527579`}, {576., 
        0.10942831200925117`}, {640., 0.10339076527569085`}, {704., 
        0.0975521500490605}, {768., 0.0937354266210553}, {832., 
        0.0900580749122221}, {896., 0.08755508339174026}, {960., 
        0.0857157811696307}, {1024., 
        0.08383168310003156}}], {{
         LineBox[{{64., 0.6483551880392896}, {64., 0.4908542379305178}}], 
         LineBox[{
          Offset[{1.5, 0}, {64., 0.6483551880392896}], 
           Offset[{-1.5, 0}, {64., 0.6483551880392896}]}], 
         LineBox[{
          Offset[{1.5, 0}, {64., 0.4908542379305178}], 
           Offset[{-1.5, 0}, {64., 0.4908542379305178}]}]}, {
         LineBox[{{128., 0.27678633032912114`}, {128., 
          0.19748972595638917`}}], 
         LineBox[{
          Offset[{1.5, 0}, {128., 0.27678633032912114`}], 
           Offset[{-1.5, 0}, {128., 0.27678633032912114`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {128., 0.19748972595638917`}], 
           Offset[{-1.5, 0}, {128., 0.19748972595638917`}]}]}, {
         LineBox[{{192., 0.22445946357006377`}, {192., 
          0.17697243733991327`}}], 
         LineBox[{
          Offset[{1.5, 0}, {192., 0.22445946357006377`}], 
           Offset[{-1.5, 0}, {192., 0.22445946357006377`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {192., 0.17697243733991327`}], 
           Offset[{-1.5, 0}, {192., 0.17697243733991327`}]}]}, {
         LineBox[{{256., 0.19938876736001143`}, {256., 
          0.16265629489363215`}}], 
         LineBox[{
          Offset[{1.5, 0}, {256., 0.19938876736001143`}], 
           Offset[{-1.5, 0}, {256., 0.19938876736001143`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {256., 0.16265629489363215`}], 
           Offset[{-1.5, 0}, {256., 0.16265629489363215`}]}]}, {
         LineBox[{{320., 0.17521841096139115`}, {320., 0.134411783490091}}], 
         LineBox[{
          Offset[{1.5, 0}, {320., 0.17521841096139115`}], 
           Offset[{-1.5, 0}, {320., 0.17521841096139115`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {320., 0.134411783490091}], 
           Offset[{-1.5, 0}, {320., 0.134411783490091}]}]}, {
         LineBox[{{384., 0.15136676953623657`}, {384., 
          0.12349615414844291`}}], 
         LineBox[{
          Offset[{1.5, 0}, {384., 0.15136676953623657`}], 
           Offset[{-1.5, 0}, {384., 0.15136676953623657`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {384., 0.12349615414844291`}], 
           Offset[{-1.5, 0}, {384., 0.12349615414844291`}]}]}, {
         LineBox[{{448., 0.13763208590888235`}, {448., 
          0.11436011840088749`}}], 
         LineBox[{
          Offset[{1.5, 0}, {448., 0.13763208590888235`}], 
           Offset[{-1.5, 0}, {448., 0.13763208590888235`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {448., 0.11436011840088749`}], 
           Offset[{-1.5, 0}, {448., 0.11436011840088749`}]}]}, {
         LineBox[{{512., 0.1257023777965054}, {512., 0.10595146403404618`}}], 
         LineBox[{
          Offset[{1.5, 0}, {512., 0.1257023777965054}], 
           Offset[{-1.5, 0}, {512., 0.1257023777965054}]}], 
         LineBox[{
          Offset[{1.5, 0}, {512., 0.10595146403404618`}], 
           Offset[{-1.5, 0}, {512., 0.10595146403404618`}]}]}, {
         LineBox[{{576., 0.11904799693120635`}, {576., 0.09980862708729599}}],
          LineBox[{
          Offset[{1.5, 0}, {576., 0.11904799693120635`}], 
           Offset[{-1.5, 0}, {576., 0.11904799693120635`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {576., 0.09980862708729599}], 
           Offset[{-1.5, 0}, {576., 0.09980862708729599}]}]}, {
         LineBox[{{640., 0.11188506484738135`}, {640., 0.09489646570400036}}],
          LineBox[{
          Offset[{1.5, 0}, {640., 0.11188506484738135`}], 
           Offset[{-1.5, 0}, {640., 0.11188506484738135`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {640., 0.09489646570400036}], 
           Offset[{-1.5, 0}, {640., 0.09489646570400036}]}]}, {
         LineBox[{{704., 0.10502780458011318`}, {704., 0.09007649551800781}}],
          LineBox[{
          Offset[{1.5, 0}, {704., 0.10502780458011318`}], 
           Offset[{-1.5, 0}, {704., 0.10502780458011318`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {704., 0.09007649551800781}], 
           Offset[{-1.5, 0}, {704., 0.09007649551800781}]}]}, {
         LineBox[{{768., 0.10069213614347484`}, {768., 0.08677871709863576}}],
          LineBox[{
          Offset[{1.5, 0}, {768., 0.10069213614347484`}], 
           Offset[{-1.5, 0}, {768., 0.10069213614347484`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {768., 0.08677871709863576}], 
           Offset[{-1.5, 0}, {768., 0.08677871709863576}]}]}, {
         LineBox[{{832., 0.09673472406728491}, {832., 0.0833814257571593}}], 
         LineBox[{
          Offset[{1.5, 0}, {832., 0.09673472406728491}], 
           Offset[{-1.5, 0}, {832., 0.09673472406728491}]}], 
         LineBox[{
          Offset[{1.5, 0}, {832., 0.0833814257571593}], 
           Offset[{-1.5, 0}, {832., 0.0833814257571593}]}]}, {
         LineBox[{{896., 0.09331378265355436}, {896., 0.08179638412992615}}], 
         LineBox[{
          Offset[{1.5, 0}, {896., 0.09331378265355436}], 
           Offset[{-1.5, 0}, {896., 0.09331378265355436}]}], 
         LineBox[{
          Offset[{1.5, 0}, {896., 0.08179638412992615}], 
           Offset[{-1.5, 0}, {896., 0.08179638412992615}]}]}, {
         LineBox[{{960., 0.09082707362590461}, {960., 0.08060448871335679}}], 
         LineBox[{
          Offset[{1.5, 0}, {960., 0.09082707362590461}], 
           Offset[{-1.5, 0}, {960., 0.09082707362590461}]}], 
         LineBox[{
          Offset[{1.5, 0}, {960., 0.08060448871335679}], 
           Offset[{-1.5, 0}, {960., 0.08060448871335679}]}]}, {
         LineBox[{{1024., 0.08948613814123711}, {1024., 0.078177228058826}}], 
         LineBox[{
          Offset[{1.5, 0}, {1024., 0.08948613814123711}], 
           Offset[{-1.5, 0}, {1024., 0.08948613814123711}]}], 
         LineBox[{
          Offset[{1.5, 0}, {1024., 0.078177228058826}], 
           Offset[{-1.5, 0}, {1024., 0.078177228058826}]}]}}}, 
      {RGBColor[1, 0, 0], Thickness[Large], 
       LineBox[{{64., 0.5619579058824691}, {128., 0.21720403259142332`}, {
        192., 0.1555682322250474}, {256., 0.13033295839930303`}, {320., 
        0.11938165733351933`}, {384., 0.10883801352815177`}, {448., 
        0.1022783196007839}, {512., 0.09833895427486049}, {576., 
        0.0956309803816076}, {640., 0.09163360495053156}, {704., 
        0.08987526208420517}, {768., 0.08788051540494948}, {832., 
        0.08601313679985895}, {896., 0.0848734005358288}, {960., 
        0.08494853470911806}, {1024., 
        0.08318072742894851}}], {{
         LineBox[{{64., 0.6522574326257916}, {64., 0.4716583791391466}}], 
         LineBox[{
          Offset[{1.5, 0}, {64., 0.6522574326257916}], 
           Offset[{-1.5, 0}, {64., 0.6522574326257916}]}], 
         LineBox[{
          Offset[{1.5, 0}, {64., 0.4716583791391466}], 
           Offset[{-1.5, 0}, {64., 0.4716583791391466}]}]}, {
         LineBox[{{128., 0.25329587451179103`}, {128., 0.1811121906710556}}], 
         LineBox[{
          Offset[{1.5, 0}, {128., 0.25329587451179103`}], 
           Offset[{-1.5, 0}, {128., 0.25329587451179103`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {128., 0.1811121906710556}], 
           Offset[{-1.5, 0}, {128., 0.1811121906710556}]}]}, {
         LineBox[{{192., 0.17588409197122287`}, {192., 
          0.13525237247887192`}}], 
         LineBox[{
          Offset[{1.5, 0}, {192., 0.17588409197122287`}], 
           Offset[{-1.5, 0}, {192., 0.17588409197122287`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {192., 0.13525237247887192`}], 
           Offset[{-1.5, 0}, {192., 0.13525237247887192`}]}]}, {
         LineBox[{{256., 0.1441100594257871}, {256., 0.11655585737281896`}}], 
         LineBox[{
          Offset[{1.5, 0}, {256., 0.1441100594257871}], 
           Offset[{-1.5, 0}, {256., 0.1441100594257871}]}], 
         LineBox[{
          Offset[{1.5, 0}, {256., 0.11655585737281896`}], 
           Offset[{-1.5, 0}, {256., 0.11655585737281896`}]}]}, {
         LineBox[{{320., 0.1317206786917122}, {320., 0.10704263597532644`}}], 
         LineBox[{
          Offset[{1.5, 0}, {320., 0.1317206786917122}], 
           Offset[{-1.5, 0}, {320., 0.1317206786917122}]}], 
         LineBox[{
          Offset[{1.5, 0}, {320., 0.10704263597532644`}], 
           Offset[{-1.5, 0}, {320., 0.10704263597532644`}]}]}, {
         LineBox[{{384., 0.1194536643670429}, {384., 0.09822236268926064}}], 
         LineBox[{
          Offset[{1.5, 0}, {384., 0.1194536643670429}], 
           Offset[{-1.5, 0}, {384., 0.1194536643670429}]}], 
         LineBox[{
          Offset[{1.5, 0}, {384., 0.09822236268926064}], 
           Offset[{-1.5, 0}, {384., 0.09822236268926064}]}]}, {
         LineBox[{{448., 0.11128067618706547`}, {448., 0.09327596301450233}}],
          LineBox[{
          Offset[{1.5, 0}, {448., 0.11128067618706547`}], 
           Offset[{-1.5, 0}, {448., 0.11128067618706547`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {448., 0.09327596301450233}], 
           Offset[{-1.5, 0}, {448., 0.09327596301450233}]}]}, {
         LineBox[{{512., 0.10661879109709779`}, {512., 0.09005911745262318}}],
          LineBox[{
          Offset[{1.5, 0}, {512., 0.10661879109709779`}], 
           Offset[{-1.5, 0}, {512., 0.10661879109709779`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {512., 0.09005911745262318}], 
           Offset[{-1.5, 0}, {512., 0.09005911745262318}]}]}, {
         LineBox[{{576., 0.10302649243120711`}, {576., 0.08823546833200809}}],
          LineBox[{
          Offset[{1.5, 0}, {576., 0.10302649243120711`}], 
           Offset[{-1.5, 0}, {576., 0.10302649243120711`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {576., 0.08823546833200809}], 
           Offset[{-1.5, 0}, {576., 0.08823546833200809}]}]}, {
         LineBox[{{640., 0.09796884115865999}, {640., 0.08529836874240314}}], 
         LineBox[{
          Offset[{1.5, 0}, {640., 0.09796884115865999}], 
           Offset[{-1.5, 0}, {640., 0.09796884115865999}]}], 
         LineBox[{
          Offset[{1.5, 0}, {640., 0.08529836874240314}], 
           Offset[{-1.5, 0}, {640., 0.08529836874240314}]}]}, {
         LineBox[{{704., 0.09658959106786677}, {704., 0.08316093310054357}}], 
         LineBox[{
          Offset[{1.5, 0}, {704., 0.09658959106786677}], 
           Offset[{-1.5, 0}, {704., 0.09658959106786677}]}], 
         LineBox[{
          Offset[{1.5, 0}, {704., 0.08316093310054357}], 
           Offset[{-1.5, 0}, {704., 0.08316093310054357}]}]}, {
         LineBox[{{768., 0.09359564010128296}, {768., 0.082165390708616}}], 
         LineBox[{
          Offset[{1.5, 0}, {768., 0.09359564010128296}], 
           Offset[{-1.5, 0}, {768., 0.09359564010128296}]}], 
         LineBox[{
          Offset[{1.5, 0}, {768., 0.082165390708616}], 
           Offset[{-1.5, 0}, {768., 0.082165390708616}]}]}, {
         LineBox[{{832., 0.09193007731842597}, {832., 0.08009619628129193}}], 
         LineBox[{
          Offset[{1.5, 0}, {832., 0.09193007731842597}], 
           Offset[{-1.5, 0}, {832., 0.09193007731842597}]}], 
         LineBox[{
          Offset[{1.5, 0}, {832., 0.08009619628129193}], 
           Offset[{-1.5, 0}, {832., 0.08009619628129193}]}]}, {
         LineBox[{{896., 0.09064911607446366}, {896., 0.07909768499719394}}], 
         LineBox[{
          Offset[{1.5, 0}, {896., 0.09064911607446366}], 
           Offset[{-1.5, 0}, {896., 0.09064911607446366}]}], 
         LineBox[{
          Offset[{1.5, 0}, {896., 0.07909768499719394}], 
           Offset[{-1.5, 0}, {896., 0.07909768499719394}]}]}, {
         LineBox[{{960., 0.09077037157475239}, {960., 0.07912669784348374}}], 
         LineBox[{
          Offset[{1.5, 0}, {960., 0.09077037157475239}], 
           Offset[{-1.5, 0}, {960., 0.09077037157475239}]}], 
         LineBox[{
          Offset[{1.5, 0}, {960., 0.07912669784348374}], 
           Offset[{-1.5, 0}, {960., 0.07912669784348374}]}]}, {
         LineBox[{{1024., 0.08827362652222093}, {1024., 0.0780878283356761}}],
          LineBox[{
          Offset[{1.5, 0}, {1024., 0.08827362652222093}], 
           Offset[{-1.5, 0}, {1024., 0.08827362652222093}]}], 
         LineBox[{
          Offset[{1.5, 0}, {1024., 0.0780878283356761}], 
           Offset[{-1.5, 0}, {1024., 0.0780878283356761}]}]}}}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
       LineBox[{{64., 0.7939488590189729}, {128., 0.4231742745476368}, {192., 
        0.22944794769887106`}, {256., 0.175878091963573}, {320., 
        0.15231109191645478`}, {384., 0.14302434603026593`}, {448., 
        0.13532001318672054`}, {512., 0.13117272817886336`}, {576., 
        0.12756445468929026`}, {640., 0.12427148949534912`}, {704., 
        0.12386313463842583`}, {768., 0.12216251941862973`}, {832., 
        0.12096189324702783`}, {896., 0.11943043261538397`}, {960., 
        0.11980752115033741`}, {1024., 
        0.11931547574384355`}}], {{
         LineBox[{{64., 0.8331201358965784}, {64., 0.7547775821413675}}], 
         LineBox[{
          Offset[{1.5, 0}, {64., 0.8331201358965784}], 
           Offset[{-1.5, 0}, {64., 0.8331201358965784}]}], 
         LineBox[{
          Offset[{1.5, 0}, {64., 0.7547775821413675}], 
           Offset[{-1.5, 0}, {64., 0.7547775821413675}]}]}, {
         LineBox[{{128., 0.4973838773183719}, {128., 0.34896467177690166`}}], 
         LineBox[{
          Offset[{1.5, 0}, {128., 0.4973838773183719}], 
           Offset[{-1.5, 0}, {128., 0.4973838773183719}]}], 
         LineBox[{
          Offset[{1.5, 0}, {128., 0.34896467177690166`}], 
           Offset[{-1.5, 0}, {128., 0.34896467177690166`}]}]}, {
         LineBox[{{192., 0.2629736867435576}, {192., 0.19592220865418455`}}], 
         LineBox[{
          Offset[{1.5, 0}, {192., 0.2629736867435576}], 
           Offset[{-1.5, 0}, {192., 0.2629736867435576}]}], 
         LineBox[{
          Offset[{1.5, 0}, {192., 0.19592220865418455`}], 
           Offset[{-1.5, 0}, {192., 0.19592220865418455`}]}]}, {
         LineBox[{{256., 0.1963333799795545}, {256., 0.15542280394759153`}}], 
         LineBox[{
          Offset[{1.5, 0}, {256., 0.1963333799795545}], 
           Offset[{-1.5, 0}, {256., 0.1963333799795545}]}], 
         LineBox[{
          Offset[{1.5, 0}, {256., 0.15542280394759153`}], 
           Offset[{-1.5, 0}, {256., 0.15542280394759153`}]}]}, {
         LineBox[{{320., 0.16590075900166554`}, {320., 
          0.13872142483124403`}}], 
         LineBox[{
          Offset[{1.5, 0}, {320., 0.16590075900166554`}], 
           Offset[{-1.5, 0}, {320., 0.16590075900166554`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {320., 0.13872142483124403`}], 
           Offset[{-1.5, 0}, {320., 0.13872142483124403`}]}]}, {
         LineBox[{{384., 0.15483894522147673`}, {384., 
          0.13120974683905512`}}], 
         LineBox[{
          Offset[{1.5, 0}, {384., 0.15483894522147673`}], 
           Offset[{-1.5, 0}, {384., 0.15483894522147673`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {384., 0.13120974683905512`}], 
           Offset[{-1.5, 0}, {384., 0.13120974683905512`}]}]}, {
         LineBox[{{448., 0.14581905270792522`}, {448., 
          0.12482097366551587`}}], 
         LineBox[{
          Offset[{1.5, 0}, {448., 0.14581905270792522`}], 
           Offset[{-1.5, 0}, {448., 0.14581905270792522`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {448., 0.12482097366551587`}], 
           Offset[{-1.5, 0}, {448., 0.12482097366551587`}]}]}, {
         LineBox[{{512., 0.1411911517386777}, {512., 0.12115430461904901`}}], 
         LineBox[{
          Offset[{1.5, 0}, {512., 0.1411911517386777}], 
           Offset[{-1.5, 0}, {512., 0.1411911517386777}]}], 
         LineBox[{
          Offset[{1.5, 0}, {512., 0.12115430461904901`}], 
           Offset[{-1.5, 0}, {512., 0.12115430461904901`}]}]}, {
         LineBox[{{576., 0.13823169686114126`}, {576., 
          0.11689721251743926`}}], 
         LineBox[{
          Offset[{1.5, 0}, {576., 0.13823169686114126`}], 
           Offset[{-1.5, 0}, {576., 0.13823169686114126`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {576., 0.11689721251743926`}], 
           Offset[{-1.5, 0}, {576., 0.11689721251743926`}]}]}, {
         LineBox[{{640., 0.13321677537473764`}, {640., 
          0.11532620361596062`}}], 
         LineBox[{
          Offset[{1.5, 0}, {640., 0.13321677537473764`}], 
           Offset[{-1.5, 0}, {640., 0.13321677537473764`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {640., 0.11532620361596062`}], 
           Offset[{-1.5, 0}, {640., 0.11532620361596062`}]}]}, {
         LineBox[{{704., 0.1320497397353356}, {704., 0.11567652954151605`}}], 
         LineBox[{
          Offset[{1.5, 0}, {704., 0.1320497397353356}], 
           Offset[{-1.5, 0}, {704., 0.1320497397353356}]}], 
         LineBox[{
          Offset[{1.5, 0}, {704., 0.11567652954151605`}], 
           Offset[{-1.5, 0}, {704., 0.11567652954151605`}]}]}, {
         LineBox[{{768., 0.1302496261440662}, {768., 0.11407541269319325`}}], 
         LineBox[{
          Offset[{1.5, 0}, {768., 0.1302496261440662}], 
           Offset[{-1.5, 0}, {768., 0.1302496261440662}]}], 
         LineBox[{
          Offset[{1.5, 0}, {768., 0.11407541269319325`}], 
           Offset[{-1.5, 0}, {768., 0.11407541269319325`}]}]}, {
         LineBox[{{832., 0.13025618162809854`}, {832., 0.1116676048659571}}], 
         LineBox[{
          Offset[{1.5, 0}, {832., 0.13025618162809854`}], 
           Offset[{-1.5, 0}, {832., 0.13025618162809854`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {832., 0.1116676048659571}], 
           Offset[{-1.5, 0}, {832., 0.1116676048659571}]}]}, {
         LineBox[{{896., 0.12771431599943367`}, {896., 
          0.11114654923133428`}}], 
         LineBox[{
          Offset[{1.5, 0}, {896., 0.12771431599943367`}], 
           Offset[{-1.5, 0}, {896., 0.12771431599943367`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {896., 0.11114654923133428`}], 
           Offset[{-1.5, 0}, {896., 0.11114654923133428`}]}]}, {
         LineBox[{{960., 0.128629399973144}, {960., 0.11098564232753085`}}], 
         LineBox[{
          Offset[{1.5, 0}, {960., 0.128629399973144}], 
           Offset[{-1.5, 0}, {960., 0.128629399973144}]}], 
         LineBox[{
          Offset[{1.5, 0}, {960., 0.11098564232753085`}], 
           Offset[{-1.5, 0}, {960., 0.11098564232753085`}]}]}, {
         LineBox[{{1024., 0.12785862381092147`}, {1024., 
          0.11077232767676563`}}], 
         LineBox[{
          Offset[{1.5, 0}, {1024., 0.12785862381092147`}], 
           Offset[{-1.5, 0}, {1024., 0.12785862381092147`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {1024., 0.11077232767676563`}], 
           Offset[{-1.5, 0}, {1024., 0.11077232767676563`}]}]}}}},
     AspectRatio->0.5,
     Frame->True,
     FrameLabel->{
       FormBox["\"\"", TraditionalForm], 
       FormBox["\"Trace Distance\"", TraditionalForm]},
     FrameTicks->{{{{0., 
          FormBox["0.`", TraditionalForm]}, {0.1, 
          FormBox["0.1`", TraditionalForm]}, {0.2, 
          FormBox["0.2`", TraditionalForm]}, {0.30000000000000004`, 
          FormBox["0.30000000000000004`", TraditionalForm]}, {0.4, 
          FormBox["0.4`", TraditionalForm]}, {0.5, 
          FormBox["0.5`", TraditionalForm]}}, {{0., ""}, {0.05, ""}, {
         0.1, ""}, {0.15000000000000002`, ""}, {0.2, ""}, {0.25, ""}, {
         0.30000000000000004`, ""}, {0.35000000000000003`, ""}, {0.4, ""}, {
         0.45, ""}, {0.5, ""}}}, {{{64, ""}, {128, ""}, {192, ""}, {
         256, ""}, {320, ""}, {384, ""}, {448, ""}, {512, ""}, {576, ""}, {
         640, ""}, {704, ""}, {768, ""}, {832, ""}, {896, ""}, {960, ""}, {
         1024, ""}}, {{64, ""}, {128, ""}, {192, ""}, {256, ""}, {320, ""}, {
         384, ""}, {448, ""}, {512, ""}, {576, ""}, {640, ""}, {704, ""}, {
         768, ""}, {832, ""}, {896, ""}, {960, ""}, {1024, ""}}}},
     ImageSize->350,
     LabelStyle->Directive[Large],
     PlotRange->{{32, 1056}, {0, 0.5}},
     PlotRangeClipping->True], 
    Scaled[{0.6089951377633712, 0.284520205829649}], 
    Center, {737.711507293355, 0.35227443364869676`}, {{1., 0.}, {0., 1.}}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Frame->True,
  FrameLabel->{
    FormBox["\"Number of Sampled Paulis (m)\"", TraditionalForm], 
    FormBox["\"Fidelity\"", TraditionalForm]},
  FrameTicks->{{{{0.5, 
       FormBox["0.5`", TraditionalForm]}, {0.55, 
       FormBox["0.55`", TraditionalForm]}, {0.6, 
       FormBox["0.6`", TraditionalForm]}, {0.65, 
       FormBox["0.65`", TraditionalForm]}, {0.7, 
       FormBox["0.7`", TraditionalForm]}, {0.75, 
       FormBox["0.75`", TraditionalForm]}, {0.8, 
       FormBox["0.8`", TraditionalForm]}, {0.8500000000000001, 
       FormBox["0.8500000000000001`", TraditionalForm]}, {0.9, 
       FormBox["0.9`", TraditionalForm]}, {0.95, 
       FormBox["0.95`", TraditionalForm]}, {1., 
       FormBox["1.`", TraditionalForm]}}, {{0.5, ""}, {0.55, ""}, {0.6, ""}, {
      0.65, ""}, {0.7, ""}, {0.75, ""}, {0.8, ""}, {0.8500000000000001, ""}, {
      0.9, ""}, {0.95, ""}, {1., ""}}}, {{{64, ""}, {128, 
       FormBox["128", TraditionalForm]}, {192, ""}, {256, 
       FormBox["256", TraditionalForm]}, {320, ""}, {384, 
       FormBox["384", TraditionalForm]}, {448, ""}, {512, 
       FormBox["512", TraditionalForm]}, {576, ""}, {640, 
       FormBox["640", TraditionalForm]}, {704, ""}, {768, 
       FormBox["768", TraditionalForm]}, {832, ""}, {896, 
       FormBox["896", TraditionalForm]}, {960, ""}, {1024, 
       FormBox["1024", TraditionalForm]}}, {{64, ""}, {128, ""}, {192, ""}, {
      256, ""}, {320, ""}, {384, ""}, {448, ""}, {512, ""}, {576, ""}, {
      640, ""}, {704, ""}, {768, ""}, {832, ""}, {896, ""}, {960, ""}, {
      1024, ""}}}},
  ImagePadding->{{75., 8.}, {58., 27.}},
  ImageSize->700,
  LabelStyle->Directive[Large],
  PlotLabel->FormBox[
    StyleBox["\"Fidelity and Trace Distance T=270000, c=20\"", 
     Directive[Large], StripOnInput -> False], TraditionalForm],
  PlotRange->{{32., 1056.}, {0.5, 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{{{{0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.8500000000000001, 0.9, 
      0.95, 1.}, 
      FormBox[
       RowBox[{"{", 
         RowBox[{
          "0.5`", ",", "0.55`", ",", "0.6`", ",", "0.65`", ",", "0.7`", ",", 
           "0.75`", ",", "0.8`", ",", "0.8500000000000001`", ",", "0.9`", ",",
            "0.95`", ",", "1.`"}], "}"}], TraditionalForm]}, {{{0.5, Null}, {
       0.55, Null}, {0.6, Null}, {0.65, Null}, {0.7, Null}, {0.75, Null}, {
       0.8, Null}, {0.8500000000000001, Null}, {0.9, Null}, {0.95, Null}, {
       1., Null}}, 
      FormBox[
       RowBox[{"(", "\[NoBreak]", 
         GridBox[{{"0.5`", "Null"}, {"0.55`", "Null"}, {"0.6`", "Null"}, {
           "0.65`", "Null"}, {"0.7`", "Null"}, {"0.75`", "Null"}, {
           "0.8`", "Null"}, {"0.8500000000000001`", "Null"}, {
           "0.9`", "Null"}, {"0.95`", "Null"}, {"1.`", "Null"}}, RowSpacings -> 
          1, ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
          Center], "\[NoBreak]", ")"}], TraditionalForm]}}, {{{{64, Null}, {
       128, 128}, {192, Null}, {256, 256}, {320, Null}, {384, 384}, {
       448, Null}, {512, 512}, {576, Null}, {640, 640}, {704, Null}, {768, 
       768}, {832, Null}, {896, 896}, {960, Null}, {1024, 1024}}, 
      FormBox[
       RowBox[{"(", "\[NoBreak]", 
         GridBox[{{"64", "Null"}, {"128", "128"}, {"192", "Null"}, {
           "256", "256"}, {"320", "Null"}, {"384", "384"}, {"448", "Null"}, {
           "512", "512"}, {"576", "Null"}, {"640", "640"}, {"704", "Null"}, {
           "768", "768"}, {"832", "Null"}, {"896", "896"}, {"960", "Null"}, {
           "1024", "1024"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
          RowAlignments -> Baseline, ColumnAlignments -> Center], 
         "\[NoBreak]", ")"}], TraditionalForm]}, {{{64, Null}, {128, Null}, {
       192, Null}, {256, Null}, {320, Null}, {384, Null}, {448, Null}, {
       512, Null}, {576, Null}, {640, Null}, {704, Null}, {768, Null}, {
       832, Null}, {896, Null}, {960, Null}, {1024, Null}}, 
      FormBox[
       RowBox[{"(", "\[NoBreak]", 
         GridBox[{{"64", "Null"}, {"128", "Null"}, {"192", "Null"}, {
           "256", "Null"}, {"320", "Null"}, {"384", "Null"}, {
           "448", "Null"}, {"512", "Null"}, {"576", "Null"}, {
           "640", "Null"}, {"704", "Null"}, {"768", "Null"}, {
           "832", "Null"}, {"896", "Null"}, {"960", "Null"}, {
           "1024", "Null"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
          RowAlignments -> Baseline, ColumnAlignments -> Center], 
         "\[NoBreak]", ")"}], TraditionalForm]}}}]], "Input",
 CellChangeTimes->{{3.544227551267832*^9, 3.5442275802506332`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.544227521749892*^9, 3.544227522383664*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0, 0, 
     NCache[
      Rational[2, 3], 0.6666666666666666]], Thickness[Large], 
    LineBox[{{64., 0.5379874799155646}, {128., 0.8492778341566379}, {192., 
     0.878908748404919}, {256., 0.897647695946262}, {320., 
     0.913938981407522}, {384., 0.9228946503440212}, {448., 
     0.9288930743267746}, {512., 0.933043338098671}, {576., 
     0.9376773752267072}, {640., 0.9397084810300155}, {704., 
     0.9410476301361659}, {768., 0.9436323882454858}, {832., 
     0.944229251488562}, {896., 0.9460434542903712}, {960., 
     0.9468011538698206}, {1024., 
     0.9473752483519766}}], {{
      LineBox[{{64., 0.6548796661619198}, {64., 0.4210952936692094}}], 
      LineBox[{Offset[{1.5, 0}, {64., 0.6548796661619198}], 
        Offset[{-1.5, 0}, {64., 0.6548796661619198}]}], 
      LineBox[{Offset[{1.5, 0}, {64., 0.4210952936692094}], 
        Offset[{-1.5, 0}, {64., 0.4210952936692094}]}]}, {
      LineBox[{{128., 0.8908892643081446}, {128., 0.8076664040051312}}], 
      LineBox[{Offset[{1.5, 0}, {128., 0.8908892643081446}], 
        Offset[{-1.5, 0}, {128., 0.8908892643081446}]}], 
      LineBox[{Offset[{1.5, 0}, {128., 0.8076664040051312}], 
        Offset[{-1.5, 0}, {128., 0.8076664040051312}]}]}, {
      LineBox[{{192., 0.8993962356447429}, {192., 0.858421261165095}}], 
      LineBox[{Offset[{1.5, 0}, {192., 0.8993962356447429}], 
        Offset[{-1.5, 0}, {192., 0.8993962356447429}]}], 
      LineBox[{Offset[{1.5, 0}, {192., 0.858421261165095}], 
        Offset[{-1.5, 0}, {192., 0.858421261165095}]}]}, {
      LineBox[{{256., 0.913288144160861}, {256., 0.8820072477316631}}], 
      LineBox[{Offset[{1.5, 0}, {256., 0.913288144160861}], 
        Offset[{-1.5, 0}, {256., 0.913288144160861}]}], 
      LineBox[{Offset[{1.5, 0}, {256., 0.8820072477316631}], 
        Offset[{-1.5, 0}, {256., 0.8820072477316631}]}]}, {
      LineBox[{{320., 0.9259319173727116}, {320., 0.9019460454423325}}], 
      LineBox[{Offset[{1.5, 0}, {320., 0.9259319173727116}], 
        Offset[{-1.5, 0}, {320., 0.9259319173727116}]}], 
      LineBox[{Offset[{1.5, 0}, {320., 0.9019460454423325}], 
        Offset[{-1.5, 0}, {320., 0.9019460454423325}]}]}, {
      LineBox[{{384., 0.9329619598039351}, {384., 0.9128273408841072}}], 
      LineBox[{Offset[{1.5, 0}, {384., 0.9329619598039351}], 
        Offset[{-1.5, 0}, {384., 0.9329619598039351}]}], 
      LineBox[{Offset[{1.5, 0}, {384., 0.9128273408841072}], 
        Offset[{-1.5, 0}, {384., 0.9128273408841072}]}]}, {
      LineBox[{{448., 0.9369775877607045}, {448., 0.9208085608928447}}], 
      LineBox[{Offset[{1.5, 0}, {448., 0.9369775877607045}], 
        Offset[{-1.5, 0}, {448., 0.9369775877607045}]}], 
      LineBox[{Offset[{1.5, 0}, {448., 0.9208085608928447}], 
        Offset[{-1.5, 0}, {448., 0.9208085608928447}]}]}, {
      LineBox[{{512., 0.9405729649052376}, {512., 0.9255137112921045}}], 
      LineBox[{Offset[{1.5, 0}, {512., 0.9405729649052376}], 
        Offset[{-1.5, 0}, {512., 0.9405729649052376}]}], 
      LineBox[{Offset[{1.5, 0}, {512., 0.9255137112921045}], 
        Offset[{-1.5, 0}, {512., 0.9255137112921045}]}]}, {
      LineBox[{{576., 0.9425510524303082}, {576., 0.9328036980231063}}], 
      LineBox[{Offset[{1.5, 0}, {576., 0.9425510524303082}], 
        Offset[{-1.5, 0}, {576., 0.9425510524303082}]}], 
      LineBox[{Offset[{1.5, 0}, {576., 0.9328036980231063}], 
        Offset[{-1.5, 0}, {576., 0.9328036980231063}]}]}, {
      LineBox[{{640., 0.9447894022699328}, {640., 0.9346275597900982}}], 
      LineBox[{Offset[{1.5, 0}, {640., 0.9447894022699328}], 
        Offset[{-1.5, 0}, {640., 0.9447894022699328}]}], 
      LineBox[{Offset[{1.5, 0}, {640., 0.9346275597900982}], 
        Offset[{-1.5, 0}, {640., 0.9346275597900982}]}]}, {
      LineBox[{{704., 0.9459447060237162}, {704., 0.9361505542486156}}], 
      LineBox[{Offset[{1.5, 0}, {704., 0.9459447060237162}], 
        Offset[{-1.5, 0}, {704., 0.9459447060237162}]}], 
      LineBox[{Offset[{1.5, 0}, {704., 0.9361505542486156}], 
        Offset[{-1.5, 0}, {704., 0.9361505542486156}]}]}, {
      LineBox[{{768., 0.947538204782442}, {768., 0.9397265717085296}}], 
      LineBox[{Offset[{1.5, 0}, {768., 0.947538204782442}], 
        Offset[{-1.5, 0}, {768., 0.947538204782442}]}], 
      LineBox[{
       Offset[{1.5, 0}, {768., 0.9397265717085296}], 
        Offset[{-1.5, 0}, {768., 0.9397265717085296}]}]}, {
      LineBox[{{832., 0.9484517291006156}, {832., 0.9400067738765083}}], 
      LineBox[{Offset[{1.5, 0}, {832., 0.9484517291006156}], 
        Offset[{-1.5, 0}, {832., 0.9484517291006156}]}], 
      LineBox[{Offset[{1.5, 0}, {832., 0.9400067738765083}], 
        Offset[{-1.5, 0}, {832., 0.9400067738765083}]}]}, {
      LineBox[{{896., 0.9491302493486126}, {896., 0.9429566592321298}}], 
      LineBox[{Offset[{1.5, 0}, {896., 0.9491302493486126}], 
        Offset[{-1.5, 0}, {896., 0.9491302493486126}]}], 
      LineBox[{Offset[{1.5, 0}, {896., 0.9429566592321298}], 
        Offset[{-1.5, 0}, {896., 0.9429566592321298}]}]}, {
      LineBox[{{960., 0.9496203062033529}, {960., 0.9439820015362882}}], 
      LineBox[{Offset[{1.5, 0}, {960., 0.9496203062033529}], 
        Offset[{-1.5, 0}, {960., 0.9496203062033529}]}], 
      LineBox[{Offset[{1.5, 0}, {960., 0.9439820015362882}], 
        Offset[{-1.5, 0}, {960., 0.9439820015362882}]}]}, {
      LineBox[{{1024., 0.9505182237078429}, {1024., 0.9442322729961103}}], 
      LineBox[{Offset[{1.5, 0}, {1024., 0.9505182237078429}], 
        Offset[{-1.5, 0}, {1024., 0.9505182237078429}]}], 
      LineBox[{Offset[{1.5, 0}, {1024., 0.9442322729961103}], 
        Offset[{-1.5, 0}, {1024., 0.9442322729961103}]}]}}}, 
   {RGBColor[1, 0, 0], Thickness[Large], 
    LineBox[{{64., 0.6048560270204238}, {128., 0.8729447092419931}, {192., 
     0.9122029691921568}, {256., 0.9264811028564744}, {320., 
     0.9329941548691364}, {384., 0.9369160248279171}, {448., 
     0.9395467968541623}, {512., 0.9420319389184556}, {576., 
     0.9433380596989313}, {640., 0.9441329172448325}, {704., 
     0.9456232081383028}, {768., 0.9455102021961488}, {832., 
     0.9466016877403052}, {896., 0.9476127807104361}, {960., 
     0.9465494931639338}, {1024., 
     0.9477087151372309}}], {{
      LineBox[{{64., 0.7093380992294618}, {64., 0.5003739548113859}}], 
      LineBox[{Offset[{1.5, 0}, {64., 0.7093380992294618}], 
        Offset[{-1.5, 0}, {64., 0.7093380992294618}]}], 
      LineBox[{
       Offset[{1.5, 0}, {64., 0.5003739548113859}], 
        Offset[{-1.5, 0}, {64., 0.5003739548113859}]}]}, {
      LineBox[{{128., 0.9024027210185147}, {128., 0.8434866974654714}}], 
      LineBox[{Offset[{1.5, 0}, {128., 0.9024027210185147}], 
        Offset[{-1.5, 0}, {128., 0.9024027210185147}]}], 
      LineBox[{Offset[{1.5, 0}, {128., 0.8434866974654714}], 
        Offset[{-1.5, 0}, {128., 0.8434866974654714}]}]}, {
      LineBox[{{192., 0.927252114105991}, {192., 0.8971538242783227}}], 
      LineBox[{Offset[{1.5, 0}, {192., 0.927252114105991}], 
        Offset[{-1.5, 0}, {192., 0.927252114105991}]}], 
      LineBox[{Offset[{1.5, 0}, {192., 0.8971538242783227}], 
        Offset[{-1.5, 0}, {192., 0.8971538242783227}]}]}, {
      LineBox[{{256., 0.9347946715595229}, {256., 0.918167534153426}}], 
      LineBox[{Offset[{1.5, 0}, {256., 0.9347946715595229}], 
        Offset[{-1.5, 0}, {256., 0.9347946715595229}]}], 
      LineBox[{Offset[{1.5, 0}, {256., 0.918167534153426}], 
        Offset[{-1.5, 0}, {256., 0.918167534153426}]}]}, {
      LineBox[{{320., 0.9391683251145768}, {320., 0.926819984623696}}], 
      LineBox[{Offset[{1.5, 0}, {320., 0.9391683251145768}], 
        Offset[{-1.5, 0}, {320., 0.9391683251145768}]}], 
      LineBox[{Offset[{1.5, 0}, {320., 0.926819984623696}], 
        Offset[{-1.5, 0}, {320., 0.926819984623696}]}]}, {
      LineBox[{{384., 0.9431003640457145}, {384., 0.9307316856101198}}], 
      LineBox[{Offset[{1.5, 0}, {384., 0.9431003640457145}], 
        Offset[{-1.5, 0}, {384., 0.9431003640457145}]}], 
      LineBox[{Offset[{1.5, 0}, {384., 0.9307316856101198}], 
        Offset[{-1.5, 0}, {384., 0.9307316856101198}]}]}, {
      LineBox[{{448., 0.945039143444918}, {448., 0.9340544502634066}}], 
      LineBox[{Offset[{1.5, 0}, {448., 0.945039143444918}], 
        Offset[{-1.5, 0}, {448., 0.945039143444918}]}], 
      LineBox[{Offset[{1.5, 0}, {448., 0.9340544502634066}], 
        Offset[{-1.5, 0}, {448., 0.9340544502634066}]}]}, {
      LineBox[{{512., 0.9462226767736757}, {512., 0.9378412010632355}}], 
      LineBox[{Offset[{1.5, 0}, {512., 0.9462226767736757}], 
        Offset[{-1.5, 0}, {512., 0.9462226767736757}]}], 
      LineBox[{Offset[{1.5, 0}, {512., 0.9378412010632355}], 
        Offset[{-1.5, 0}, {512., 0.9378412010632355}]}]}, {
      LineBox[{{576., 0.9476392203881623}, {576., 0.9390368990097002}}], 
      LineBox[{Offset[{1.5, 0}, {576., 0.9476392203881623}], 
        Offset[{-1.5, 0}, {576., 0.9476392203881623}]}], 
      LineBox[{Offset[{1.5, 0}, {576., 0.9390368990097002}], 
        Offset[{-1.5, 0}, {576., 0.9390368990097002}]}]}, {
      LineBox[{{640., 0.9482361289938548}, {640., 0.9400297054958102}}], 
      LineBox[{Offset[{1.5, 0}, {640., 0.9482361289938548}], 
        Offset[{-1.5, 0}, {640., 0.9482361289938548}]}], 
      LineBox[{Offset[{1.5, 0}, {640., 0.9400297054958102}], 
        Offset[{-1.5, 0}, {640., 0.9400297054958102}]}]}, {
      LineBox[{{704., 0.9488420095490647}, {704., 0.9424044067275409}}], 
      LineBox[{Offset[{1.5, 0}, {704., 0.9488420095490647}], 
        Offset[{-1.5, 0}, {704., 0.9488420095490647}]}], 
      LineBox[{Offset[{1.5, 0}, {704., 0.9424044067275409}], 
        Offset[{-1.5, 0}, {704., 0.9424044067275409}]}]}, {
      LineBox[{{768., 0.9490950360263407}, {768., 0.9419253683659569}}], 
      LineBox[{Offset[{1.5, 0}, {768., 0.9490950360263407}], 
        Offset[{-1.5, 0}, {768., 0.9490950360263407}]}], 
      LineBox[{Offset[{1.5, 0}, {768., 0.9419253683659569}], 
        Offset[{-1.5, 0}, {768., 0.9419253683659569}]}]}, {
      LineBox[{{832., 0.9500355321920968}, {832., 0.9431678432885136}}], 
      LineBox[{Offset[{1.5, 0}, {832., 0.9500355321920968}], 
        Offset[{-1.5, 0}, {832., 0.9500355321920968}]}], 
      LineBox[{Offset[{1.5, 0}, {832., 0.9431678432885136}], 
        Offset[{-1.5, 0}, {832., 0.9431678432885136}]}]}, {
      LineBox[{{896., 0.9505410789555532}, {896., 0.944684482465319}}], 
      LineBox[{Offset[{1.5, 0}, {896., 0.9505410789555532}], 
        Offset[{-1.5, 0}, {896., 0.9505410789555532}]}], 
      LineBox[{Offset[{1.5, 0}, {896., 0.944684482465319}], 
        Offset[{-1.5, 0}, {896., 0.944684482465319}]}]}, {
      LineBox[{{960., 0.9498549552382435}, {960., 0.9432440310896241}}], 
      LineBox[{
       Offset[{1.5, 0}, {960., 0.9498549552382435}], 
        Offset[{-1.5, 0}, {960., 0.9498549552382435}]}], 
      LineBox[{Offset[{1.5, 0}, {960., 0.9432440310896241}], 
        Offset[{-1.5, 0}, {960., 0.9432440310896241}]}]}, {
      LineBox[{{1024., 0.9502674095669241}, {1024., 0.9451500207075376}}], 
      LineBox[{Offset[{1.5, 0}, {1024., 0.9502674095669241}], 
        Offset[{-1.5, 0}, {1024., 0.9502674095669241}]}], 
      LineBox[{Offset[{1.5, 0}, {1024., 0.9451500207075376}], 
        Offset[{-1.5, 0}, {1024., 0.9451500207075376}]}]}}}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
    LineBox[{{64., 0.2785152267862083}, {128., 0.6641866271050189}, {192., 
     0.7878799303787634}, {256., 0.8229340844592236}, {320., 
     0.836820102728183}, {384., 0.8454653029894217}, {448., 
     0.8515120987817881}, {512., 0.8556312098980785}, {576., 
     0.8524381140283978}, {640., 0.8561823345929155}, {704., 
     0.8531663371784551}, {768., 0.8538636236994697}, {832., 
     0.854887729979166}, {896., 0.8519545725564502}, {960., 
     0.8509903388626553}, {1024., 
     0.8522640657276092}}], {{
      LineBox[{{64., 0.3358331929007051}, {64., 0.22119726067171153`}}], 
      LineBox[{Offset[{1.5, 0}, {64., 0.3358331929007051}], 
        Offset[{-1.5, 0}, {64., 0.3358331929007051}]}], 
      LineBox[{Offset[{1.5, 0}, {64., 0.22119726067171153`}], 
        Offset[{-1.5, 0}, {64., 0.22119726067171153`}]}]}, {
      LineBox[{{128., 0.7360442555431865}, {128., 0.5923289986668512}}], 
      LineBox[{Offset[{1.5, 0}, {128., 0.7360442555431865}], 
        Offset[{-1.5, 0}, {128., 0.7360442555431865}]}], 
      LineBox[{Offset[{1.5, 0}, {128., 0.5923289986668512}], 
        Offset[{-1.5, 0}, {128., 0.5923289986668512}]}]}, {
      LineBox[{{192., 0.8197058950835794}, {192., 0.7560539656739473}}], 
      LineBox[{Offset[{1.5, 0}, {192., 0.8197058950835794}], 
        Offset[{-1.5, 0}, {192., 0.8197058950835794}]}], 
      LineBox[{Offset[{1.5, 0}, {192., 0.7560539656739473}], 
        Offset[{-1.5, 0}, {192., 0.7560539656739473}]}]}, {
      LineBox[{{256., 0.8482145147123981}, {256., 0.7976536542060491}}], 
      LineBox[{Offset[{1.5, 0}, {256., 0.8482145147123981}], 
        Offset[{-1.5, 0}, {256., 0.8482145147123981}]}], 
      LineBox[{Offset[{1.5, 0}, {256., 0.7976536542060491}], 
        Offset[{-1.5, 0}, {256., 0.7976536542060491}]}]}, {
      LineBox[{{320., 0.8572204960857552}, {320., 0.8164197093706107}}], 
      LineBox[{Offset[{1.5, 0}, {320., 0.8572204960857552}], 
        Offset[{-1.5, 0}, {320., 0.8572204960857552}]}], 
      LineBox[{Offset[{1.5, 0}, {320., 0.8164197093706107}], 
        Offset[{-1.5, 0}, {320., 0.8164197093706107}]}]}, {
      LineBox[{{384., 0.8656171824638811}, {384., 0.8253134235149623}}], 
      LineBox[{Offset[{1.5, 0}, {384., 0.8656171824638811}], 
        Offset[{-1.5, 0}, {384., 0.8656171824638811}]}], 
      LineBox[{Offset[{1.5, 0}, {384., 0.8253134235149623}], 
        Offset[{-1.5, 0}, {384., 0.8253134235149623}]}]}, {
      LineBox[{{448., 0.86781726436152}, {448., 0.8352069332020563}}], 
      LineBox[{Offset[{1.5, 0}, {448., 0.86781726436152}], 
        Offset[{-1.5, 0}, {448., 0.86781726436152}]}], 
      LineBox[{Offset[{1.5, 0}, {448., 0.8352069332020563}], 
        Offset[{-1.5, 0}, {448., 0.8352069332020563}]}]}, {
      LineBox[{{512., 0.8715124038239613}, {512., 0.8397500159721957}}], 
      LineBox[{Offset[{1.5, 0}, {512., 0.8715124038239613}], 
        Offset[{-1.5, 0}, {512., 0.8715124038239613}]}], 
      LineBox[{Offset[{1.5, 0}, {512., 0.8397500159721957}], 
        Offset[{-1.5, 0}, {512., 0.8397500159721957}]}]}, {
      LineBox[{{576., 0.8684417821767332}, {576., 0.8364344458800623}}], 
      LineBox[{Offset[{1.5, 0}, {576., 0.8684417821767332}], 
        Offset[{-1.5, 0}, {576., 0.8684417821767332}]}], 
      LineBox[{Offset[{1.5, 0}, {576., 0.8364344458800623}], 
        Offset[{-1.5, 0}, {576., 0.8364344458800623}]}]}, {
      LineBox[{{640., 0.8733512248341923}, {640., 0.8390134443516387}}], 
      LineBox[{Offset[{1.5, 0}, {640., 0.8733512248341923}], 
        Offset[{-1.5, 0}, {640., 0.8733512248341923}]}], 
      LineBox[{Offset[{1.5, 0}, {640., 0.8390134443516387}], 
        Offset[{-1.5, 0}, {640., 0.8390134443516387}]}]}, {
      LineBox[{{704., 0.8701122700764865}, {704., 0.8362204042804238}}], 
      LineBox[{Offset[{1.5, 0}, {704., 0.8701122700764865}], 
        Offset[{-1.5, 0}, {704., 0.8701122700764865}]}], 
      LineBox[{Offset[{1.5, 0}, {704., 0.8362204042804238}], 
        Offset[{-1.5, 0}, {704., 0.8362204042804238}]}]}, {
      LineBox[{{768., 0.8682664571429917}, {768., 0.8394607902559477}}], 
      LineBox[{Offset[{1.5, 0}, {768., 0.8682664571429917}], 
        Offset[{-1.5, 0}, {768., 0.8682664571429917}]}], 
      LineBox[{Offset[{1.5, 0}, {768., 0.8394607902559477}], 
        Offset[{-1.5, 0}, {768., 0.8394607902559477}]}]}, {
      LineBox[{{832., 0.8698752366280699}, {832., 0.839900223330262}}], 
      LineBox[{Offset[{1.5, 0}, {832., 0.8698752366280699}], 
        Offset[{-1.5, 0}, {832., 0.8698752366280699}]}], 
      LineBox[{Offset[{1.5, 0}, {832., 0.839900223330262}], 
        Offset[{-1.5, 0}, {832., 0.839900223330262}]}]}, {
      LineBox[{{896., 0.8687692859309878}, {896., 0.8351398591819127}}], 
      LineBox[{Offset[{1.5, 0}, {896., 0.8687692859309878}], 
        Offset[{-1.5, 0}, {896., 0.8687692859309878}]}], 
      LineBox[{Offset[{1.5, 0}, {896., 0.8351398591819127}], 
        Offset[{-1.5, 0}, {896., 0.8351398591819127}]}]}, {
      LineBox[{{960., 0.8668368691365664}, {960., 0.8351438085887442}}], 
      LineBox[{Offset[{1.5, 0}, {960., 0.8668368691365664}], 
        Offset[{-1.5, 0}, {960., 0.8668368691365664}]}], 
      LineBox[{Offset[{1.5, 0}, {960., 0.8351438085887442}], 
        Offset[{-1.5, 0}, {960., 0.8351438085887442}]}]}, {
      LineBox[{{1024., 0.8671046351685581}, {1024., 0.8374234962866602}}], 
      LineBox[{Offset[{1.5, 0}, {1024., 0.8671046351685581}], 
        Offset[{-1.5, 0}, {1024., 0.8671046351685581}]}], 
      LineBox[{Offset[{1.5, 0}, {1024., 0.8374234962866602}], 
        Offset[{-1.5, 0}, {1024., 0.8374234962866602}]}]}}}, InsetBox[
    GraphicsBox[{
      {RGBColor[0, 0, 
        NCache[
         Rational[2, 3], 0.6666666666666666]], Thickness[Large], 
       LineBox[{{64., 0.6107601418139461}, {128., 0.34450902873363265`}, {
        192., 0.30780442415130377`}, {256., 0.2742891785607241}, {320., 
        0.24076577251931788`}, {384., 0.21993876338391852`}, {448., 
        0.20496511817718074`}, {512., 0.19368082805042086`}, {576., 
        0.1805894486237766}, {640., 0.17423516158733549`}, {704., 
        0.16987353412118192`}, {768., 0.1613434382777621}, {832., 
        0.15908233869490898`}, {896., 0.15301902521729557`}, {960., 
        0.15036150292193312`}, {1024., 
        0.14798948957134567`}}], {{
         LineBox[{{64., 0.7028133194570745}, {64., 0.5187069641708177}}], 
         LineBox[{
          Offset[{1.5, 0}, {64., 0.7028133194570745}], 
           Offset[{-1.5, 0}, {64., 0.7028133194570745}]}], 
         LineBox[{
          Offset[{1.5, 0}, {64., 0.5187069641708177}], 
           Offset[{-1.5, 0}, {64., 0.5187069641708177}]}]}, {
         LineBox[{{128., 0.3926790177115264}, {128., 0.2963390397557389}}], 
         LineBox[{
          Offset[{1.5, 0}, {128., 0.3926790177115264}], 
           Offset[{-1.5, 0}, {128., 0.3926790177115264}]}], 
         LineBox[{
          Offset[{1.5, 0}, {128., 0.2963390397557389}], 
           Offset[{-1.5, 0}, {128., 0.2963390397557389}]}]}, {
         LineBox[{{192., 0.34317753818455926`}, {192., 0.2724313101180483}}], 
         LineBox[{
          Offset[{1.5, 0}, {192., 0.34317753818455926`}], 
           Offset[{-1.5, 0}, {192., 0.34317753818455926`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {192., 0.2724313101180483}], 
           Offset[{-1.5, 0}, {192., 0.2724313101180483}]}]}, {
         LineBox[{{256., 0.30422595083825144`}, {256., 
          0.24435240628319677`}}], 
         LineBox[{
          Offset[{1.5, 0}, {256., 0.30422595083825144`}], 
           Offset[{-1.5, 0}, {256., 0.30422595083825144`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {256., 0.24435240628319677`}], 
           Offset[{-1.5, 0}, {256., 0.24435240628319677`}]}]}, {
         LineBox[{{320., 0.2674367788867141}, {320., 0.21409476615192172`}}], 
         LineBox[{
          Offset[{1.5, 0}, {320., 0.2674367788867141}], 
           Offset[{-1.5, 0}, {320., 0.2674367788867141}]}], 
         LineBox[{
          Offset[{1.5, 0}, {320., 0.21409476615192172`}], 
           Offset[{-1.5, 0}, {320., 0.21409476615192172`}]}]}, {
         LineBox[{{384., 0.24431940361668697`}, {384., 
          0.19555812315115007`}}], 
         LineBox[{
          Offset[{1.5, 0}, {384., 0.24431940361668697`}], 
           Offset[{-1.5, 0}, {384., 0.24431940361668697`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {384., 0.19555812315115007`}], 
           Offset[{-1.5, 0}, {384., 0.19555812315115007`}]}]}, {
         LineBox[{{448., 0.22625496689156283`}, {448., 
          0.18367526946279866`}}], 
         LineBox[{
          Offset[{1.5, 0}, {448., 0.22625496689156283`}], 
           Offset[{-1.5, 0}, {448., 0.22625496689156283`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {448., 0.18367526946279866`}], 
           Offset[{-1.5, 0}, {448., 0.18367526946279866`}]}]}, {
         LineBox[{{512., 0.2142474812948568}, {512., 0.17311417480598493`}}], 
         LineBox[{
          Offset[{1.5, 0}, {512., 0.2142474812948568}], 
           Offset[{-1.5, 0}, {512., 0.2142474812948568}]}], 
         LineBox[{
          Offset[{1.5, 0}, {512., 0.17311417480598493`}], 
           Offset[{-1.5, 0}, {512., 0.17311417480598493`}]}]}, {
         LineBox[{{576., 0.19532910262688316`}, {576., 
          0.16584979462067004`}}], 
         LineBox[{
          Offset[{1.5, 0}, {576., 0.19532910262688316`}], 
           Offset[{-1.5, 0}, {576., 0.19532910262688316`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {576., 0.16584979462067004`}], 
           Offset[{-1.5, 0}, {576., 0.16584979462067004`}]}]}, {
         LineBox[{{640., 0.18998710704906513`}, {640., 
          0.15848321612560584`}}], 
         LineBox[{
          Offset[{1.5, 0}, {640., 0.18998710704906513`}], 
           Offset[{-1.5, 0}, {640., 0.18998710704906513`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {640., 0.15848321612560584`}], 
           Offset[{-1.5, 0}, {640., 0.15848321612560584`}]}]}, {
         LineBox[{{704., 0.18535194396542898`}, {704., 
          0.15439512427693486`}}], 
         LineBox[{
          Offset[{1.5, 0}, {704., 0.18535194396542898`}], 
           Offset[{-1.5, 0}, {704., 0.18535194396542898`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {704., 0.15439512427693486`}], 
           Offset[{-1.5, 0}, {704., 0.15439512427693486`}]}]}, {
         LineBox[{{768., 0.1748243571790093}, {768., 0.1478625193765149}}], 
         LineBox[{
          Offset[{1.5, 0}, {768., 0.1748243571790093}], 
           Offset[{-1.5, 0}, {768., 0.1748243571790093}]}], 
         LineBox[{
          Offset[{1.5, 0}, {768., 0.1478625193765149}], 
           Offset[{-1.5, 0}, {768., 0.1478625193765149}]}]}, {
         LineBox[{{832., 0.17363771786732674`}, {832., 
          0.14452695952249123`}}], 
         LineBox[{
          Offset[{1.5, 0}, {832., 0.17363771786732674`}], 
           Offset[{-1.5, 0}, {832., 0.17363771786732674`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {832., 0.14452695952249123`}], 
           Offset[{-1.5, 0}, {832., 0.14452695952249123`}]}]}, {
         LineBox[{{896., 0.16431578740461233`}, {896., 0.1417222630299788}}], 
         LineBox[{
          Offset[{1.5, 0}, {896., 0.16431578740461233`}], 
           Offset[{-1.5, 0}, {896., 0.16431578740461233`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {896., 0.1417222630299788}], 
           Offset[{-1.5, 0}, {896., 0.1417222630299788}]}]}, {
         LineBox[{{960., 0.16104368848918443`}, {960., 0.1396793173546818}}], 
         LineBox[{
          Offset[{1.5, 0}, {960., 0.16104368848918443`}], 
           Offset[{-1.5, 0}, {960., 0.16104368848918443`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {960., 0.1396793173546818}], 
           Offset[{-1.5, 0}, {960., 0.1396793173546818}]}]}, {
         LineBox[{{1024., 0.1600038826378115}, {1024., 
          0.13597509650487982`}}], 
         LineBox[{
          Offset[{1.5, 0}, {1024., 0.1600038826378115}], 
           Offset[{-1.5, 0}, {1024., 0.1600038826378115}]}], 
         LineBox[{
          Offset[{1.5, 0}, {1024., 0.13597509650487982`}], 
           Offset[{-1.5, 0}, {1024., 0.13597509650487982`}]}]}}}, 
      {RGBColor[1, 0, 0], Thickness[Large], 
       LineBox[{{64., 0.5711741292289295}, {128., 0.3158953192616361}, {192., 
        0.24387775674597886`}, {256., 0.21137427428661557`}, {320., 
        0.19410787231042753`}, {384., 0.18261653831863817`}, {448., 
        0.17467950533373366`}, {512., 0.16672601388442235`}, {576., 
        0.16233087696933066`}, {640., 0.15939898678281866`}, {704., 
        0.15438324609718992`}, {768., 0.15483497002800511`}, {832., 
        0.15080096526260192`}, {896., 0.14729808408106917`}, {960., 
        0.1511432838600519}, {1024., 
        0.14662903575151637`}}], {{
         LineBox[{{64., 0.6506213618157703}, {64., 0.49172689664208874`}}], 
         LineBox[{
          Offset[{1.5, 0}, {64., 0.6506213618157703}], 
           Offset[{-1.5, 0}, {64., 0.6506213618157703}]}], 
         LineBox[{
          Offset[{1.5, 0}, {64., 0.49172689664208874`}], 
           Offset[{-1.5, 0}, {64., 0.49172689664208874`}]}]}, {
         LineBox[{{128., 0.36138167421154466`}, {128., 
          0.27040896431172756`}}], 
         LineBox[{
          Offset[{1.5, 0}, {128., 0.36138167421154466`}], 
           Offset[{-1.5, 0}, {128., 0.36138167421154466`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {128., 0.27040896431172756`}], 
           Offset[{-1.5, 0}, {128., 0.27040896431172756`}]}]}, {
         LineBox[{{192., 0.27585478081301407`}, {192., 
          0.21190073267894366`}}], 
         LineBox[{
          Offset[{1.5, 0}, {192., 0.27585478081301407`}], 
           Offset[{-1.5, 0}, {192., 0.27585478081301407`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {192., 0.21190073267894366`}], 
           Offset[{-1.5, 0}, {192., 0.21190073267894366`}]}]}, {
         LineBox[{{256., 0.23210559490656005`}, {256., 
          0.19064295366667108`}}], 
         LineBox[{
          Offset[{1.5, 0}, {256., 0.23210559490656005`}], 
           Offset[{-1.5, 0}, {256., 0.23210559490656005`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {256., 0.19064295366667108`}], 
           Offset[{-1.5, 0}, {256., 0.19064295366667108`}]}]}, {
         LineBox[{{320., 0.211444351244235}, {320., 0.17677139337662007`}}], 
         LineBox[{
          Offset[{1.5, 0}, {320., 0.211444351244235}], 
           Offset[{-1.5, 0}, {320., 0.211444351244235}]}], 
         LineBox[{
          Offset[{1.5, 0}, {320., 0.17677139337662007`}], 
           Offset[{-1.5, 0}, {320., 0.17677139337662007`}]}]}, {
         LineBox[{{384., 0.20065437062991248`}, {384., 
          0.16457870600736385`}}], 
         LineBox[{
          Offset[{1.5, 0}, {384., 0.20065437062991248`}], 
           Offset[{-1.5, 0}, {384., 0.20065437062991248`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {384., 0.16457870600736385`}], 
           Offset[{-1.5, 0}, {384., 0.16457870600736385`}]}]}, {
         LineBox[{{448., 0.19166347200247458`}, {448., 
          0.15769553866499275`}}], 
         LineBox[{
          Offset[{1.5, 0}, {448., 0.19166347200247458`}], 
           Offset[{-1.5, 0}, {448., 0.19166347200247458`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {448., 0.15769553866499275`}], 
           Offset[{-1.5, 0}, {448., 0.15769553866499275`}]}]}, {
         LineBox[{{512., 0.18061683660042083`}, {512., 
          0.15283519116842387`}}], 
         LineBox[{
          Offset[{1.5, 0}, {512., 0.18061683660042083`}], 
           Offset[{-1.5, 0}, {512., 0.18061683660042083`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {512., 0.15283519116842387`}], 
           Offset[{-1.5, 0}, {512., 0.15283519116842387`}]}]}, {
         LineBox[{{576., 0.17696329014545137`}, {576., 
          0.14769846379320994`}}], 
         LineBox[{
          Offset[{1.5, 0}, {576., 0.17696329014545137`}], 
           Offset[{-1.5, 0}, {576., 0.17696329014545137`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {576., 0.14769846379320994`}], 
           Offset[{-1.5, 0}, {576., 0.14769846379320994`}]}]}, {
         LineBox[{{640., 0.17345053663960106`}, {640., 
          0.14534743692603627`}}], 
         LineBox[{
          Offset[{1.5, 0}, {640., 0.17345053663960106`}], 
           Offset[{-1.5, 0}, {640., 0.17345053663960106`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {640., 0.14534743692603627`}], 
           Offset[{-1.5, 0}, {640., 0.14534743692603627`}]}]}, {
         LineBox[{{704., 0.16583012533620398`}, {704., 
          0.14293636685817587`}}], 
         LineBox[{
          Offset[{1.5, 0}, {704., 0.16583012533620398`}], 
           Offset[{-1.5, 0}, {704., 0.16583012533620398`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {704., 0.14293636685817587`}], 
           Offset[{-1.5, 0}, {704., 0.14293636685817587`}]}]}, {
         LineBox[{{768., 0.16767930104539644`}, {768., 0.1419906390106138}}], 
         LineBox[{
          Offset[{1.5, 0}, {768., 0.16767930104539644`}], 
           Offset[{-1.5, 0}, {768., 0.16767930104539644`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {768., 0.1419906390106138}], 
           Offset[{-1.5, 0}, {768., 0.1419906390106138}]}]}, {
         LineBox[{{832., 0.16347347671925494`}, {832., 0.1381284538059489}}], 
         LineBox[{
          Offset[{1.5, 0}, {832., 0.16347347671925494`}], 
           Offset[{-1.5, 0}, {832., 0.16347347671925494`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {832., 0.1381284538059489}], 
           Offset[{-1.5, 0}, {832., 0.1381284538059489}]}]}, {
         LineBox[{{896., 0.15855372405060142`}, {896., 
          0.13604244411153693`}}], 
         LineBox[{
          Offset[{1.5, 0}, {896., 0.15855372405060142`}], 
           Offset[{-1.5, 0}, {896., 0.15855372405060142`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {896., 0.13604244411153693`}], 
           Offset[{-1.5, 0}, {896., 0.13604244411153693`}]}]}, {
         LineBox[{{960., 0.1636281048972381}, {960., 0.1386584628228657}}], 
         LineBox[{
          Offset[{1.5, 0}, {960., 0.1636281048972381}], 
           Offset[{-1.5, 0}, {960., 0.1636281048972381}]}], 
         LineBox[{
          Offset[{1.5, 0}, {960., 0.1386584628228657}], 
           Offset[{-1.5, 0}, {960., 0.1386584628228657}]}]}, {
         LineBox[{{1024., 0.1567652782928837}, {1024., 
          0.13649279321014904`}}], 
         LineBox[{
          Offset[{1.5, 0}, {1024., 0.1567652782928837}], 
           Offset[{-1.5, 0}, {1024., 0.1567652782928837}]}], 
         LineBox[{
          Offset[{1.5, 0}, {1024., 0.13649279321014904`}], 
           Offset[{-1.5, 0}, {1024., 0.13649279321014904`}]}]}}}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
       LineBox[{{64., 0.7922671449267529}, {128., 0.43847589435915896`}, {
        192., 0.30153508862441597`}, {256., 0.2599855839401706}, {320., 
        0.24442031588074514`}, {384., 0.23363017830115462`}, {448., 
        0.22722027234886816`}, {512., 0.22289306222165076`}, {576., 
        0.22488115318717558`}, {640., 0.22091316212668446`}, {704., 
        0.2257489600919289}, {768., 0.22353662002384259`}, {832., 
        0.22333493985802297`}, {896., 0.22621535504510637`}, {960., 
        0.22834274689727943`}, {1024., 
        0.22649641923368818`}}], {{
         LineBox[{{64., 0.8394823316487816}, {64., 0.7450519582047241}}], 
         LineBox[{
          Offset[{1.5, 0}, {64., 0.8394823316487816}], 
           Offset[{-1.5, 0}, {64., 0.8394823316487816}]}], 
         LineBox[{
          Offset[{1.5, 0}, {64., 0.7450519582047241}], 
           Offset[{-1.5, 0}, {64., 0.7450519582047241}]}]}, {
         LineBox[{{128., 0.5093810804020119}, {128., 0.36757070831630606`}}], 
         LineBox[{
          Offset[{1.5, 0}, {128., 0.5093810804020119}], 
           Offset[{-1.5, 0}, {128., 0.5093810804020119}]}], 
         LineBox[{
          Offset[{1.5, 0}, {128., 0.36757070831630606`}], 
           Offset[{-1.5, 0}, {128., 0.36757070831630606`}]}]}, {
         LineBox[{{192., 0.3363481489152496}, {192., 0.26672202833358233`}}], 
         LineBox[{
          Offset[{1.5, 0}, {192., 0.3363481489152496}], 
           Offset[{-1.5, 0}, {192., 0.3363481489152496}]}], 
         LineBox[{
          Offset[{1.5, 0}, {192., 0.26672202833358233`}], 
           Offset[{-1.5, 0}, {192., 0.26672202833358233`}]}]}, {
         LineBox[{{256., 0.28803060300263894`}, {256., 
          0.23194056487770218`}}], 
         LineBox[{
          Offset[{1.5, 0}, {256., 0.28803060300263894`}], 
           Offset[{-1.5, 0}, {256., 0.28803060300263894`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {256., 0.23194056487770218`}], 
           Offset[{-1.5, 0}, {256., 0.23194056487770218`}]}]}, {
         LineBox[{{320., 0.2669468242714438}, {320., 0.2218938074900465}}], 
         LineBox[{
          Offset[{1.5, 0}, {320., 0.2669468242714438}], 
           Offset[{-1.5, 0}, {320., 0.2669468242714438}]}], 
         LineBox[{
          Offset[{1.5, 0}, {320., 0.2218938074900465}], 
           Offset[{-1.5, 0}, {320., 0.2218938074900465}]}]}, {
         LineBox[{{384., 0.25401915904430816`}, {384., 
          0.21324119755800108`}}], 
         LineBox[{
          Offset[{1.5, 0}, {384., 0.25401915904430816`}], 
           Offset[{-1.5, 0}, {384., 0.25401915904430816`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {384., 0.21324119755800108`}], 
           Offset[{-1.5, 0}, {384., 0.21324119755800108`}]}]}, {
         LineBox[{{448., 0.24430950674228863`}, {448., 
          0.21013103795544769`}}], 
         LineBox[{
          Offset[{1.5, 0}, {448., 0.24430950674228863`}], 
           Offset[{-1.5, 0}, {448., 0.24430950674228863`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {448., 0.21013103795544769`}], 
           Offset[{-1.5, 0}, {448., 0.21013103795544769`}]}]}, {
         LineBox[{{512., 0.24130763764409877`}, {512., 
          0.20447848679920275`}}], 
         LineBox[{
          Offset[{1.5, 0}, {512., 0.24130763764409877`}], 
           Offset[{-1.5, 0}, {512., 0.24130763764409877`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {512., 0.20447848679920275`}], 
           Offset[{-1.5, 0}, {512., 0.20447848679920275`}]}]}, {
         LineBox[{{576., 0.241849652503764}, {576., 0.20791265387058716`}}], 
         LineBox[{
          Offset[{1.5, 0}, {576., 0.241849652503764}], 
           Offset[{-1.5, 0}, {576., 0.241849652503764}]}], 
         LineBox[{
          Offset[{1.5, 0}, {576., 0.20791265387058716`}], 
           Offset[{-1.5, 0}, {576., 0.20791265387058716`}]}]}, {
         LineBox[{{640., 0.23792702805674892`}, {640., 0.20389929619662}}], 
         LineBox[{
          Offset[{1.5, 0}, {640., 0.23792702805674892`}], 
           Offset[{-1.5, 0}, {640., 0.23792702805674892`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {640., 0.20389929619662}], 
           Offset[{-1.5, 0}, {640., 0.20389929619662}]}]}, {
         LineBox[{{704., 0.24410261193784716`}, {704., 
          0.20739530824601066`}}], 
         LineBox[{
          Offset[{1.5, 0}, {704., 0.24410261193784716`}], 
           Offset[{-1.5, 0}, {704., 0.24410261193784716`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {704., 0.20739530824601066`}], 
           Offset[{-1.5, 0}, {704., 0.20739530824601066`}]}]}, {
         LineBox[{{768., 0.23777750241195827`}, {768., 0.2092957376357269}}], 
         LineBox[{
          Offset[{1.5, 0}, {768., 0.23777750241195827`}], 
           Offset[{-1.5, 0}, {768., 0.23777750241195827`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {768., 0.2092957376357269}], 
           Offset[{-1.5, 0}, {768., 0.2092957376357269}]}]}, {
         LineBox[{{832., 0.2402306924130718}, {832., 0.20643918730297414`}}], 
         LineBox[{
          Offset[{1.5, 0}, {832., 0.2402306924130718}], 
           Offset[{-1.5, 0}, {832., 0.2402306924130718}]}], 
         LineBox[{
          Offset[{1.5, 0}, {832., 0.20643918730297414`}], 
           Offset[{-1.5, 0}, {832., 0.20643918730297414`}]}]}, {
         LineBox[{{896., 0.24405241959149662`}, {896., 
          0.20837829049871612`}}], 
         LineBox[{
          Offset[{1.5, 0}, {896., 0.24405241959149662`}], 
           Offset[{-1.5, 0}, {896., 0.24405241959149662`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {896., 0.20837829049871612`}], 
           Offset[{-1.5, 0}, {896., 0.20837829049871612`}]}]}, {
         LineBox[{{960., 0.24503672661122405`}, {960., 0.2116487671833348}}], 
         LineBox[{
          Offset[{1.5, 0}, {960., 0.24503672661122405`}], 
           Offset[{-1.5, 0}, {960., 0.24503672661122405`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {960., 0.2116487671833348}], 
           Offset[{-1.5, 0}, {960., 0.2116487671833348}]}]}, {
         LineBox[{{1024., 0.24261276910859547`}, {1024., 
          0.2103800693587809}}], 
         LineBox[{
          Offset[{1.5, 0}, {1024., 0.24261276910859547`}], 
           Offset[{-1.5, 0}, {1024., 0.24261276910859547`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {1024., 0.2103800693587809}], 
           Offset[{-1.5, 0}, {1024., 0.2103800693587809}]}]}}}},
     AspectRatio->0.5,
     Frame->True,
     FrameLabel->{
       FormBox["\"\"", TraditionalForm], 
       FormBox["\"Trace Distance\"", TraditionalForm]},
     FrameTicks->{{{{0., 
          FormBox["0.`", TraditionalForm]}, {0.1, 
          FormBox["0.1`", TraditionalForm]}, {0.2, 
          FormBox["0.2`", TraditionalForm]}, {0.30000000000000004`, 
          FormBox["0.30000000000000004`", TraditionalForm]}, {0.4, 
          FormBox["0.4`", TraditionalForm]}, {0.5, 
          FormBox["0.5`", TraditionalForm]}}, {{0., ""}, {0.05, ""}, {
         0.1, ""}, {0.15000000000000002`, ""}, {0.2, ""}, {0.25, ""}, {
         0.30000000000000004`, ""}, {0.35000000000000003`, ""}, {0.4, ""}, {
         0.45, ""}, {0.5, ""}}}, {{{64, ""}, {128, ""}, {192, ""}, {
         256, ""}, {320, ""}, {384, ""}, {448, ""}, {512, ""}, {576, ""}, {
         640, ""}, {704, ""}, {768, ""}, {832, ""}, {896, ""}, {960, ""}, {
         1024, ""}}, {{64, ""}, {128, ""}, {192, ""}, {256, ""}, {320, ""}, {
         384, ""}, {448, ""}, {512, ""}, {576, ""}, {640, ""}, {704, ""}, {
         768, ""}, {832, ""}, {896, ""}, {960, ""}, {1024, ""}}}},
     ImageSize->350,
     LabelStyle->Directive[Large],
     PlotRange->{{32, 1056}, {0, 0.5}},
     PlotRangeClipping->True], 
    Scaled[{0.5903565640194491, 0.29107625926866776`}], 
    Center, {707.837925445705, 0.3562080657121082}, {{1., 0.}, {0., 1.}}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Frame->True,
  FrameLabel->{
    FormBox["\"Number of Sampled Paulis (m)\"", TraditionalForm], 
    FormBox["\"Fidelity\"", TraditionalForm]},
  FrameTicks->{{{{0.5, 
       FormBox["0.5`", TraditionalForm]}, {0.55, 
       FormBox["0.55`", TraditionalForm]}, {0.6, 
       FormBox["0.6`", TraditionalForm]}, {0.65, 
       FormBox["0.65`", TraditionalForm]}, {0.7, 
       FormBox["0.7`", TraditionalForm]}, {0.75, 
       FormBox["0.75`", TraditionalForm]}, {0.8, 
       FormBox["0.8`", TraditionalForm]}, {0.8500000000000001, 
       FormBox["0.8500000000000001`", TraditionalForm]}, {0.9, 
       FormBox["0.9`", TraditionalForm]}, {0.95, 
       FormBox["0.95`", TraditionalForm]}, {1., 
       FormBox["1.`", TraditionalForm]}}, {{0.5, ""}, {0.55, ""}, {0.6, ""}, {
      0.65, ""}, {0.7, ""}, {0.75, ""}, {0.8, ""}, {0.8500000000000001, ""}, {
      0.9, ""}, {0.95, ""}, {1., ""}}}, {{{64, ""}, {128, 
       FormBox["128", TraditionalForm]}, {192, ""}, {256, 
       FormBox["256", TraditionalForm]}, {320, ""}, {384, 
       FormBox["384", TraditionalForm]}, {448, ""}, {512, 
       FormBox["512", TraditionalForm]}, {576, ""}, {640, 
       FormBox["640", TraditionalForm]}, {704, ""}, {768, 
       FormBox["768", TraditionalForm]}, {832, ""}, {896, 
       FormBox["896", TraditionalForm]}, {960, ""}, {1024, 
       FormBox["1024", TraditionalForm]}}, {{64, ""}, {128, ""}, {192, ""}, {
      256, ""}, {320, ""}, {384, ""}, {448, ""}, {512, ""}, {576, ""}, {
      640, ""}, {704, ""}, {768, ""}, {832, ""}, {896, ""}, {960, ""}, {
      1024, ""}}}},
  ImagePadding->{{75., 8.}, {58., 27.}},
  ImageSize->700,
  LabelStyle->Directive[Large],
  PlotLabel->FormBox[
    StyleBox["\"Fidelity and Trace Distance T=80000, c=20\"", 
     Directive[Large], StripOnInput -> False], TraditionalForm],
  PlotRange->{{32., 1056.}, {0.5, 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{{{{0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.8500000000000001, 0.9, 
      0.95, 1.}, 
      FormBox[
       RowBox[{"{", 
         RowBox[{
          "0.5`", ",", "0.55`", ",", "0.6`", ",", "0.65`", ",", "0.7`", ",", 
           "0.75`", ",", "0.8`", ",", "0.8500000000000001`", ",", "0.9`", ",",
            "0.95`", ",", "1.`"}], "}"}], TraditionalForm]}, {{{0.5, Null}, {
       0.55, Null}, {0.6, Null}, {0.65, Null}, {0.7, Null}, {0.75, Null}, {
       0.8, Null}, {0.8500000000000001, Null}, {0.9, Null}, {0.95, Null}, {
       1., Null}}, 
      FormBox[
       RowBox[{"(", "\[NoBreak]", 
         GridBox[{{"0.5`", "Null"}, {"0.55`", "Null"}, {"0.6`", "Null"}, {
           "0.65`", "Null"}, {"0.7`", "Null"}, {"0.75`", "Null"}, {
           "0.8`", "Null"}, {"0.8500000000000001`", "Null"}, {
           "0.9`", "Null"}, {"0.95`", "Null"}, {"1.`", "Null"}}, RowSpacings -> 
          1, ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
          Center], "\[NoBreak]", ")"}], TraditionalForm]}}, {{{{64, Null}, {
       128, 128}, {192, Null}, {256, 256}, {320, Null}, {384, 384}, {
       448, Null}, {512, 512}, {576, Null}, {640, 640}, {704, Null}, {768, 
       768}, {832, Null}, {896, 896}, {960, Null}, {1024, 1024}}, 
      FormBox[
       RowBox[{"(", "\[NoBreak]", 
         GridBox[{{"64", "Null"}, {"128", "128"}, {"192", "Null"}, {
           "256", "256"}, {"320", "Null"}, {"384", "384"}, {"448", "Null"}, {
           "512", "512"}, {"576", "Null"}, {"640", "640"}, {"704", "Null"}, {
           "768", "768"}, {"832", "Null"}, {"896", "896"}, {"960", "Null"}, {
           "1024", "1024"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
          RowAlignments -> Baseline, ColumnAlignments -> Center], 
         "\[NoBreak]", ")"}], TraditionalForm]}, {{{64, Null}, {128, Null}, {
       192, Null}, {256, Null}, {320, Null}, {384, Null}, {448, Null}, {
       512, Null}, {576, Null}, {640, Null}, {704, Null}, {768, Null}, {
       832, Null}, {896, Null}, {960, Null}, {1024, Null}}, 
      FormBox[
       RowBox[{"(", "\[NoBreak]", 
         GridBox[{{"64", "Null"}, {"128", "Null"}, {"192", "Null"}, {
           "256", "Null"}, {"320", "Null"}, {"384", "Null"}, {
           "448", "Null"}, {"512", "Null"}, {"576", "Null"}, {
           "640", "Null"}, {"704", "Null"}, {"768", "Null"}, {
           "832", "Null"}, {"896", "Null"}, {"960", "Null"}, {
           "1024", "Null"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
          RowAlignments -> Baseline, ColumnAlignments -> Center], 
         "\[NoBreak]", ")"}], TraditionalForm]}}}]], "Input",
 CellChangeTimes->{{3.544227481925273*^9, 3.544227507076223*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0, 0, 
     NCache[
      Rational[2, 3], 0.6666666666666666]], Thickness[Large], 
    LineBox[{{64., 0.5513727097118827}, {128., 0.7890330032493124}, {192., 
     0.825864220795504}, {256., 0.8555885899314879}, {320., 
     0.8748449530339901}, {384., 0.885743037648812}, {448., 
     0.8943778603773977}, {512., 0.9001834000011878}, {576., 
     0.9070350527881073}, {640., 0.9085958720578344}, {704., 
     0.9107000160328439}, {768., 0.9126071598910335}, {832., 
     0.9140856933157978}, {896., 0.9136960776013924}, {960., 
     0.912532107959485}, {1024., 
     0.9158418408769453}}], {{
      LineBox[{{64., 0.6712361834708476}, {64., 0.43150923595291785`}}], 
      LineBox[{Offset[{1.5, 0}, {64., 0.6712361834708476}], 
        Offset[{-1.5, 0}, {64., 0.6712361834708476}]}], 
      LineBox[{Offset[{1.5, 0}, {64., 0.43150923595291785`}], 
        Offset[{-1.5, 0}, {64., 0.43150923595291785`}]}]}, {
      LineBox[{{128., 0.8308430627858129}, {128., 0.7472229437128118}}], 
      LineBox[{Offset[{1.5, 0}, {128., 0.8308430627858129}], 
        Offset[{-1.5, 0}, {128., 0.8308430627858129}]}], 
      LineBox[{Offset[{1.5, 0}, {128., 0.7472229437128118}], 
        Offset[{-1.5, 0}, {128., 0.7472229437128118}]}]}, {
      LineBox[{{192., 0.8582033494771715}, {192., 0.7935250921138366}}], 
      LineBox[{Offset[{1.5, 0}, {192., 0.8582033494771715}], 
        Offset[{-1.5, 0}, {192., 0.8582033494771715}]}], 
      LineBox[{Offset[{1.5, 0}, {192., 0.7935250921138366}], 
        Offset[{-1.5, 0}, {192., 0.7935250921138366}]}]}, {
      LineBox[{{256., 0.8790151197142259}, {256., 0.8321620601487499}}], 
      LineBox[{Offset[{1.5, 0}, {256., 0.8790151197142259}], 
        Offset[{-1.5, 0}, {256., 0.8790151197142259}]}], 
      LineBox[{Offset[{1.5, 0}, {256., 0.8321620601487499}], 
        Offset[{-1.5, 0}, {256., 0.8321620601487499}]}]}, {
      LineBox[{{320., 0.8940629300366777}, {320., 0.8556269760313026}}], 
      LineBox[{Offset[{1.5, 0}, {320., 0.8940629300366777}], 
        Offset[{-1.5, 0}, {320., 0.8940629300366777}]}], 
      LineBox[{
       Offset[{1.5, 0}, {320., 0.8556269760313026}], 
        Offset[{-1.5, 0}, {320., 0.8556269760313026}]}]}, {
      LineBox[{{384., 0.9046970748920188}, {384., 0.8667890004056052}}], 
      LineBox[{Offset[{1.5, 0}, {384., 0.9046970748920188}], 
        Offset[{-1.5, 0}, {384., 0.9046970748920188}]}], 
      LineBox[{Offset[{1.5, 0}, {384., 0.8667890004056052}], 
        Offset[{-1.5, 0}, {384., 0.8667890004056052}]}]}, {
      LineBox[{{448., 0.9092042801453954}, {448., 0.8795514406094}}], 
      LineBox[{Offset[{1.5, 0}, {448., 0.9092042801453954}], 
        Offset[{-1.5, 0}, {448., 0.9092042801453954}]}], 
      LineBox[{Offset[{1.5, 0}, {448., 0.8795514406094}], 
        Offset[{-1.5, 0}, {448., 0.8795514406094}]}]}, {
      LineBox[{{512., 0.911611366937433}, {512., 0.8887554330649425}}], 
      LineBox[{Offset[{1.5, 0}, {512., 0.911611366937433}], 
        Offset[{-1.5, 0}, {512., 0.911611366937433}]}], 
      LineBox[{Offset[{1.5, 0}, {512., 0.8887554330649425}], 
        Offset[{-1.5, 0}, {512., 0.8887554330649425}]}]}, {
      LineBox[{{576., 0.9190488972696408}, {576., 0.8950212083065737}}], 
      LineBox[{Offset[{1.5, 0}, {576., 0.9190488972696408}], 
        Offset[{-1.5, 0}, {576., 0.9190488972696408}]}], 
      LineBox[{Offset[{1.5, 0}, {576., 0.8950212083065737}], 
        Offset[{-1.5, 0}, {576., 0.8950212083065737}]}]}, {
      LineBox[{{640., 0.9195904860052002}, {640., 0.8976012581104686}}], 
      LineBox[{Offset[{1.5, 0}, {640., 0.9195904860052002}], 
        Offset[{-1.5, 0}, {640., 0.9195904860052002}]}], 
      LineBox[{Offset[{1.5, 0}, {640., 0.8976012581104686}], 
        Offset[{-1.5, 0}, {640., 0.8976012581104686}]}]}, {
      LineBox[{{704., 0.92095418800167}, {704., 0.9004458440640178}}], 
      LineBox[{Offset[{1.5, 0}, {704., 0.92095418800167}], 
        Offset[{-1.5, 0}, {704., 0.92095418800167}]}], 
      LineBox[{Offset[{1.5, 0}, {704., 0.9004458440640178}], 
        Offset[{-1.5, 0}, {704., 0.9004458440640178}]}]}, {
      LineBox[{{768., 0.9219652413379121}, {768., 0.9032490784441548}}], 
      LineBox[{Offset[{1.5, 0}, {768., 0.9219652413379121}], 
        Offset[{-1.5, 0}, {768., 0.9219652413379121}]}], 
      LineBox[{Offset[{1.5, 0}, {768., 0.9032490784441548}], 
        Offset[{-1.5, 0}, {768., 0.9032490784441548}]}]}, {
      LineBox[{{832., 0.923926859878414}, {832., 0.9042445267531816}}], 
      LineBox[{Offset[{1.5, 0}, {832., 0.923926859878414}], 
        Offset[{-1.5, 0}, {832., 0.923926859878414}]}], 
      LineBox[{Offset[{1.5, 0}, {832., 0.9042445267531816}], 
        Offset[{-1.5, 0}, {832., 0.9042445267531816}]}]}, {
      LineBox[{{896., 0.9238911152171748}, {896., 0.9035010399856099}}], 
      LineBox[{Offset[{1.5, 0}, {896., 0.9238911152171748}], 
        Offset[{-1.5, 0}, {896., 0.9238911152171748}]}], 
      LineBox[{Offset[{1.5, 0}, {896., 0.9035010399856099}], 
        Offset[{-1.5, 0}, {896., 0.9035010399856099}]}]}, {
      LineBox[{{960., 0.922396061072676}, {960., 0.902668154846294}}], 
      LineBox[{Offset[{1.5, 0}, {960., 0.922396061072676}], 
        Offset[{-1.5, 0}, {960., 0.922396061072676}]}], 
      LineBox[{Offset[{1.5, 0}, {960., 0.902668154846294}], 
        Offset[{-1.5, 0}, {960., 0.902668154846294}]}]}, {
      LineBox[{{1024., 0.9250560383995345}, {1024., 0.9066276433543561}}], 
      LineBox[{Offset[{1.5, 0}, {1024., 0.9250560383995345}], 
        Offset[{-1.5, 0}, {1024., 0.9250560383995345}]}], 
      LineBox[{Offset[{1.5, 0}, {1024., 0.9066276433543561}], 
        Offset[{-1.5, 0}, {1024., 0.9066276433543561}]}]}}}, 
   {RGBColor[1, 0, 0], Thickness[Large], 
    LineBox[{{64., 0.6033838402809615}, {128., 0.833491189971278}, {192., 
     0.8765542027704282}, {256., 0.892396705621802}, {320., 
     0.9021093590964496}, {384., 0.9111438874691065}, {448., 
     0.9139791086793152}, {512., 0.9175459990802103}, {576., 
     0.9175286715459001}, {640., 0.9196567602408001}, {704., 
     0.9184135472119975}, {768., 0.9180010962430061}, {832., 
     0.9179488706030589}, {896., 0.9164480933709667}, {960., 
     0.9153902399910819}, {1024., 
     0.9142844928648627}}], {{
      LineBox[{{64., 0.7282507777855004}, {64., 0.47851690277642256`}}], 
      LineBox[{Offset[{1.5, 0}, {64., 0.7282507777855004}], 
        Offset[{-1.5, 0}, {64., 0.7282507777855004}]}], 
      LineBox[{Offset[{1.5, 0}, {64., 0.47851690277642256`}], 
        Offset[{-1.5, 0}, {64., 0.47851690277642256`}]}]}, {
      LineBox[{{128., 0.8669849470774386}, {128., 0.7999974328651175}}], 
      LineBox[{Offset[{1.5, 0}, {128., 0.8669849470774386}], 
        Offset[{-1.5, 0}, {128., 0.8669849470774386}]}], 
      LineBox[{Offset[{1.5, 0}, {128., 0.7999974328651175}], 
        Offset[{-1.5, 0}, {128., 0.7999974328651175}]}]}, {
      LineBox[{{192., 0.8966658521923517}, {192., 0.8564425533485046}}], 
      LineBox[{Offset[{1.5, 0}, {192., 0.8966658521923517}], 
        Offset[{-1.5, 0}, {192., 0.8966658521923517}]}], 
      LineBox[{Offset[{1.5, 0}, {192., 0.8564425533485046}], 
        Offset[{-1.5, 0}, {192., 0.8564425533485046}]}]}, {
      LineBox[{{256., 0.9102986922394701}, {256., 0.8744947190041338}}], 
      LineBox[{Offset[{1.5, 0}, {256., 0.9102986922394701}], 
        Offset[{-1.5, 0}, {256., 0.9102986922394701}]}], 
      LineBox[{Offset[{1.5, 0}, {256., 0.8744947190041338}], 
        Offset[{-1.5, 0}, {256., 0.8744947190041338}]}]}, {
      LineBox[{{320., 0.9163935751845647}, {320., 0.8878251430083346}}], 
      LineBox[{Offset[{1.5, 0}, {320., 0.9163935751845647}], 
        Offset[{-1.5, 0}, {320., 0.9163935751845647}]}], 
      LineBox[{Offset[{1.5, 0}, {320., 0.8878251430083346}], 
        Offset[{-1.5, 0}, {320., 0.8878251430083346}]}]}, {
      LineBox[{{384., 0.9214680523908899}, {384., 0.900819722547323}}], 
      LineBox[{Offset[{1.5, 0}, {384., 0.9214680523908899}], 
        Offset[{-1.5, 0}, {384., 0.9214680523908899}]}], 
      LineBox[{Offset[{1.5, 0}, {384., 0.900819722547323}], 
        Offset[{-1.5, 0}, {384., 0.900819722547323}]}]}, {
      LineBox[{{448., 0.92587071749058}, {448., 0.9020874998680504}}], 
      LineBox[{Offset[{1.5, 0}, {448., 0.92587071749058}], 
        Offset[{-1.5, 0}, {448., 0.92587071749058}]}], 
      LineBox[{Offset[{1.5, 0}, {448., 0.9020874998680504}], 
        Offset[{-1.5, 0}, {448., 0.9020874998680504}]}]}, {
      LineBox[{{512., 0.926862435340069}, {512., 0.9082295628203516}}], 
      LineBox[{
       Offset[{1.5, 0}, {512., 0.926862435340069}], 
        Offset[{-1.5, 0}, {512., 0.926862435340069}]}], 
      LineBox[{Offset[{1.5, 0}, {512., 0.9082295628203516}], 
        Offset[{-1.5, 0}, {512., 0.9082295628203516}]}]}, {
      LineBox[{{576., 0.926765172192291}, {576., 0.9082921708995092}}], 
      LineBox[{Offset[{1.5, 0}, {576., 0.926765172192291}], 
        Offset[{-1.5, 0}, {576., 0.926765172192291}]}], 
      LineBox[{Offset[{1.5, 0}, {576., 0.9082921708995092}], 
        Offset[{-1.5, 0}, {576., 0.9082921708995092}]}]}, {
      LineBox[{{640., 0.9273076880574435}, {640., 0.9120058324241568}}], 
      LineBox[{Offset[{1.5, 0}, {640., 0.9273076880574435}], 
        Offset[{-1.5, 0}, {640., 0.9273076880574435}]}], 
      LineBox[{Offset[{1.5, 0}, {640., 0.9120058324241568}], 
        Offset[{-1.5, 0}, {640., 0.9120058324241568}]}]}, {
      LineBox[{{704., 0.9268995612606195}, {704., 0.9099275331633756}}], 
      LineBox[{Offset[{1.5, 0}, {704., 0.9268995612606195}], 
        Offset[{-1.5, 0}, {704., 0.9268995612606195}]}], 
      LineBox[{Offset[{1.5, 0}, {704., 0.9099275331633756}], 
        Offset[{-1.5, 0}, {704., 0.9099275331633756}]}]}, {
      LineBox[{{768., 0.9262532091722127}, {768., 0.9097489833137995}}], 
      LineBox[{Offset[{1.5, 0}, {768., 0.9262532091722127}], 
        Offset[{-1.5, 0}, {768., 0.9262532091722127}]}], 
      LineBox[{Offset[{1.5, 0}, {768., 0.9097489833137995}], 
        Offset[{-1.5, 0}, {768., 0.9097489833137995}]}]}, {
      LineBox[{{832., 0.9272124233344584}, {832., 0.9086853178716593}}], 
      LineBox[{Offset[{1.5, 0}, {832., 0.9272124233344584}], 
        Offset[{-1.5, 0}, {832., 0.9272124233344584}]}], 
      LineBox[{Offset[{1.5, 0}, {832., 0.9086853178716593}], 
        Offset[{-1.5, 0}, {832., 0.9086853178716593}]}]}, {
      LineBox[{{896., 0.9248074234809261}, {896., 0.9080887632610072}}], 
      LineBox[{Offset[{1.5, 0}, {896., 0.9248074234809261}], 
        Offset[{-1.5, 0}, {896., 0.9248074234809261}]}], 
      LineBox[{Offset[{1.5, 0}, {896., 0.9080887632610072}], 
        Offset[{-1.5, 0}, {896., 0.9080887632610072}]}]}, {
      LineBox[{{960., 0.9228783246025282}, {960., 0.9079021553796357}}], 
      LineBox[{Offset[{1.5, 0}, {960., 0.9228783246025282}], 
        Offset[{-1.5, 0}, {960., 0.9228783246025282}]}], 
      LineBox[{Offset[{1.5, 0}, {960., 0.9079021553796357}], 
        Offset[{-1.5, 0}, {960., 0.9079021553796357}]}]}, {
      LineBox[{{1024., 0.9222088277228533}, {1024., 0.9063601580068721}}], 
      LineBox[{Offset[{1.5, 0}, {1024., 0.9222088277228533}], 
        Offset[{-1.5, 0}, {1024., 0.9222088277228533}]}], 
      LineBox[{Offset[{1.5, 0}, {1024., 0.9063601580068721}], 
        Offset[{-1.5, 0}, {1024., 0.9063601580068721}]}]}}}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
    LineBox[{{64., 0.2767474635621542}, {128., 0.6258724590795317}, {192., 
     0.7343023890876267}, {256., 0.7644754439020552}, {320., 
     0.770431294626837}, {384., 0.7847247170630017}, {448., 
     0.7843899022495573}, {512., 0.7785912508734057}, {576., 
     0.7804451481776752}, {640., 0.7811280180594307}, {704., 
     0.7695689670358281}, {768., 0.7703446115979273}, {832., 
     0.7679427709751222}, {896., 0.7589101836062766}, {960., 
     0.7556246961139449}, {1024., 
     0.7482416725622139}}], {{
      LineBox[{{64., 0.33445856390998696`}, {64., 0.21903636321432138`}}], 
      LineBox[{Offset[{1.5, 0}, {64., 0.33445856390998696`}], 
        Offset[{-1.5, 0}, {64., 0.33445856390998696`}]}], 
      LineBox[{Offset[{1.5, 0}, {64., 0.21903636321432138`}], 
        Offset[{-1.5, 0}, {64., 0.21903636321432138`}]}]}, {
      LineBox[{{128., 0.6935244050857865}, {128., 0.5582205130732769}}], 
      LineBox[{Offset[{1.5, 0}, {128., 0.6935244050857865}], 
        Offset[{-1.5, 0}, {128., 0.6935244050857865}]}], 
      LineBox[{Offset[{1.5, 0}, {128., 0.5582205130732769}], 
        Offset[{-1.5, 0}, {128., 0.5582205130732769}]}]}, {
      LineBox[{{192., 0.7765252891264859}, {192., 0.6920794890487675}}], 
      LineBox[{Offset[{1.5, 0}, {192., 0.7765252891264859}], 
        Offset[{-1.5, 0}, {192., 0.7765252891264859}]}], 
      LineBox[{
       Offset[{1.5, 0}, {192., 0.6920794890487675}], 
        Offset[{-1.5, 0}, {192., 0.6920794890487675}]}]}, {
      LineBox[{{256., 0.7934578216230276}, {256., 0.7354930661810829}}], 
      LineBox[{Offset[{1.5, 0}, {256., 0.7934578216230276}], 
        Offset[{-1.5, 0}, {256., 0.7934578216230276}]}], 
      LineBox[{Offset[{1.5, 0}, {256., 0.7354930661810829}], 
        Offset[{-1.5, 0}, {256., 0.7354930661810829}]}]}, {
      LineBox[{{320., 0.7973218113990267}, {320., 0.7435407778546473}}], 
      LineBox[{Offset[{1.5, 0}, {320., 0.7973218113990267}], 
        Offset[{-1.5, 0}, {320., 0.7973218113990267}]}], 
      LineBox[{Offset[{1.5, 0}, {320., 0.7435407778546473}], 
        Offset[{-1.5, 0}, {320., 0.7435407778546473}]}]}, {
      LineBox[{{384., 0.8130587028111572}, {384., 0.7563907313148462}}], 
      LineBox[{Offset[{1.5, 0}, {384., 0.8130587028111572}], 
        Offset[{-1.5, 0}, {384., 0.8130587028111572}]}], 
      LineBox[{Offset[{1.5, 0}, {384., 0.7563907313148462}], 
        Offset[{-1.5, 0}, {384., 0.7563907313148462}]}]}, {
      LineBox[{{448., 0.8129709025810102}, {448., 0.7558089019181043}}], 
      LineBox[{Offset[{1.5, 0}, {448., 0.8129709025810102}], 
        Offset[{-1.5, 0}, {448., 0.8129709025810102}]}], 
      LineBox[{Offset[{1.5, 0}, {448., 0.7558089019181043}], 
        Offset[{-1.5, 0}, {448., 0.7558089019181043}]}]}, {
      LineBox[{{512., 0.8049010310380991}, {512., 0.7522814707087124}}], 
      LineBox[{Offset[{1.5, 0}, {512., 0.8049010310380991}], 
        Offset[{-1.5, 0}, {512., 0.8049010310380991}]}], 
      LineBox[{Offset[{1.5, 0}, {512., 0.7522814707087124}], 
        Offset[{-1.5, 0}, {512., 0.7522814707087124}]}]}, {
      LineBox[{{576., 0.8044599879509089}, {576., 0.7564303084044415}}], 
      LineBox[{Offset[{1.5, 0}, {576., 0.8044599879509089}], 
        Offset[{-1.5, 0}, {576., 0.8044599879509089}]}], 
      LineBox[{Offset[{1.5, 0}, {576., 0.7564303084044415}], 
        Offset[{-1.5, 0}, {576., 0.7564303084044415}]}]}, {
      LineBox[{{640., 0.8063468015661744}, {640., 0.7559092345526869}}], 
      LineBox[{Offset[{1.5, 0}, {640., 0.8063468015661744}], 
        Offset[{-1.5, 0}, {640., 0.8063468015661744}]}], 
      LineBox[{Offset[{1.5, 0}, {640., 0.7559092345526869}], 
        Offset[{-1.5, 0}, {640., 0.7559092345526869}]}]}, {
      LineBox[{{704., 0.7959580797948883}, {704., 0.7431798542767679}}], 
      LineBox[{Offset[{1.5, 0}, {704., 0.7959580797948883}], 
        Offset[{-1.5, 0}, {704., 0.7959580797948883}]}], 
      LineBox[{Offset[{1.5, 0}, {704., 0.7431798542767679}], 
        Offset[{-1.5, 0}, {704., 0.7431798542767679}]}]}, {
      LineBox[{{768., 0.7967031748711972}, {768., 0.7439860483246574}}], 
      LineBox[{Offset[{1.5, 0}, {768., 0.7967031748711972}], 
        Offset[{-1.5, 0}, {768., 0.7967031748711972}]}], 
      LineBox[{Offset[{1.5, 0}, {768., 0.7439860483246574}], 
        Offset[{-1.5, 0}, {768., 0.7439860483246574}]}]}, {
      LineBox[{{832., 0.7939753760258639}, {832., 0.7419101659243805}}], 
      LineBox[{Offset[{1.5, 0}, {832., 0.7939753760258639}], 
        Offset[{-1.5, 0}, {832., 0.7939753760258639}]}], 
      LineBox[{Offset[{1.5, 0}, {832., 0.7419101659243805}], 
        Offset[{-1.5, 0}, {832., 0.7419101659243805}]}]}, {
      LineBox[{{896., 0.7831427627523811}, {896., 0.734677604460172}}], 
      LineBox[{Offset[{1.5, 0}, {896., 0.7831427627523811}], 
        Offset[{-1.5, 0}, {896., 0.7831427627523811}]}], 
      LineBox[{Offset[{1.5, 0}, {896., 0.734677604460172}], 
        Offset[{-1.5, 0}, {896., 0.734677604460172}]}]}, {
      LineBox[{{960., 0.7854674515366239}, {960., 0.7257819406912659}}], 
      LineBox[{Offset[{1.5, 0}, {960., 0.7854674515366239}], 
        Offset[{-1.5, 0}, {960., 0.7854674515366239}]}], 
      LineBox[{Offset[{1.5, 0}, {960., 0.7257819406912659}], 
        Offset[{-1.5, 0}, {960., 0.7257819406912659}]}]}, {
      LineBox[{{1024., 0.7768105017048266}, {1024., 0.7196728434196011}}], 
      LineBox[{Offset[{1.5, 0}, {1024., 0.7768105017048266}], 
        Offset[{-1.5, 0}, {1024., 0.7768105017048266}]}], 
      LineBox[{Offset[{1.5, 0}, {1024., 0.7196728434196011}], 
        Offset[{-1.5, 0}, {1024., 0.7196728434196011}]}]}}}, InsetBox[
    GraphicsBox[{
      {RGBColor[0, 0, 
        NCache[
         Rational[2, 3], 0.6666666666666666]], Thickness[Large], 
       LineBox[{{64., 0.61583145629284}, {128., 0.42983989831039326`}, {192., 
        0.3872527662147539}, {256., 0.3455942917273823}, {320., 
        0.3152587956530871}, {384., 0.2961307149549073}, {448., 
        0.2810151912470935}, {512., 0.27006559091541127`}, {576., 
        0.2559769612744906}, {640., 0.25300611556216995`}, {704., 
        0.24842179861110666`}, {768., 0.2443454307409677}, {832., 
        0.241031052832573}, {896., 0.24192250107822408`}, {960., 
        0.24453946319822523`}, {1024., 
        0.2374293993280664}}], {{
         LineBox[{{64., 0.7044673392692965}, {64., 0.5271955733163834}}], 
         LineBox[{
          Offset[{1.5, 0}, {64., 0.7044673392692965}], 
           Offset[{-1.5, 0}, {64., 0.7044673392692965}]}], 
         LineBox[{
          Offset[{1.5, 0}, {64., 0.5271955733163834}], 
           Offset[{-1.5, 0}, {64., 0.5271955733163834}]}]}, {
         LineBox[{{128., 0.4787998742457197}, {128., 0.38087992237506685`}}], 
         LineBox[{
          Offset[{1.5, 0}, {128., 0.4787998742457197}], 
           Offset[{-1.5, 0}, {128., 0.4787998742457197}]}], 
         LineBox[{
          Offset[{1.5, 0}, {128., 0.38087992237506685`}], 
           Offset[{-1.5, 0}, {128., 0.38087992237506685`}]}]}, {
         LineBox[{{192., 0.43029503116414847`}, {192., 
          0.34421050126535935`}}], 
         LineBox[{
          Offset[{1.5, 0}, {192., 0.43029503116414847`}], 
           Offset[{-1.5, 0}, {192., 0.43029503116414847`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {192., 0.34421050126535935`}], 
           Offset[{-1.5, 0}, {192., 0.34421050126535935`}]}]}, {
         LineBox[{{256., 0.3804526539478325}, {256., 0.31073592950693213`}}], 
         LineBox[{
          Offset[{1.5, 0}, {256., 0.3804526539478325}], 
           Offset[{-1.5, 0}, {256., 0.3804526539478325}]}], 
         LineBox[{
          Offset[{1.5, 0}, {256., 0.31073592950693213`}], 
           Offset[{-1.5, 0}, {256., 0.31073592950693213`}]}]}, {
         LineBox[{{320., 0.34697694916284666`}, {320., 0.2835406421433276}}], 
         LineBox[{
          Offset[{1.5, 0}, {320., 0.34697694916284666`}], 
           Offset[{-1.5, 0}, {320., 0.34697694916284666`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {320., 0.2835406421433276}], 
           Offset[{-1.5, 0}, {320., 0.2835406421433276}]}]}, {
         LineBox[{{384., 0.3288487623471777}, {384., 0.26341266756263687`}}], 
         LineBox[{
          Offset[{1.5, 0}, {384., 0.3288487623471777}], 
           Offset[{-1.5, 0}, {384., 0.3288487623471777}]}], 
         LineBox[{
          Offset[{1.5, 0}, {384., 0.26341266756263687`}], 
           Offset[{-1.5, 0}, {384., 0.26341266756263687`}]}]}, {
         LineBox[{{448., 0.30829197353228477`}, {448., 
          0.25373840896190225`}}], 
         LineBox[{
          Offset[{1.5, 0}, {448., 0.30829197353228477`}], 
           Offset[{-1.5, 0}, {448., 0.30829197353228477`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {448., 0.25373840896190225`}], 
           Offset[{-1.5, 0}, {448., 0.25373840896190225`}]}]}, {
         LineBox[{{512., 0.29260145146689703`}, {512., 
          0.24752973036392553`}}], 
         LineBox[{
          Offset[{1.5, 0}, {512., 0.29260145146689703`}], 
           Offset[{-1.5, 0}, {512., 0.29260145146689703`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {512., 0.24752973036392553`}], 
           Offset[{-1.5, 0}, {512., 0.24752973036392553`}]}]}, {
         LineBox[{{576., 0.28124198331387784`}, {576., 
          0.23071193923510333`}}], 
         LineBox[{
          Offset[{1.5, 0}, {576., 0.28124198331387784`}], 
           Offset[{-1.5, 0}, {576., 0.28124198331387784`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {576., 0.23071193923510333`}], 
           Offset[{-1.5, 0}, {576., 0.23071193923510333`}]}]}, {
         LineBox[{{640., 0.2760564437039489}, {640., 0.229955787420391}}], 
         LineBox[{
          Offset[{1.5, 0}, {640., 0.2760564437039489}], 
           Offset[{-1.5, 0}, {640., 0.2760564437039489}]}], 
         LineBox[{
          Offset[{1.5, 0}, {640., 0.229955787420391}], 
           Offset[{-1.5, 0}, {640., 0.229955787420391}]}]}, {
         LineBox[{{704., 0.27029449561259966`}, {704., 
          0.22654910160961364`}}], 
         LineBox[{
          Offset[{1.5, 0}, {704., 0.27029449561259966`}], 
           Offset[{-1.5, 0}, {704., 0.27029449561259966`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {704., 0.22654910160961364`}], 
           Offset[{-1.5, 0}, {704., 0.22654910160961364`}]}]}, {
         LineBox[{{768., 0.2647792177464157}, {768., 0.22391164373551967`}}], 
         LineBox[{
          Offset[{1.5, 0}, {768., 0.2647792177464157}], 
           Offset[{-1.5, 0}, {768., 0.2647792177464157}]}], 
         LineBox[{
          Offset[{1.5, 0}, {768., 0.22391164373551967`}], 
           Offset[{-1.5, 0}, {768., 0.22391164373551967`}]}]}, {
         LineBox[{{832., 0.2628712078812204}, {832., 0.2191908977839256}}], 
         LineBox[{
          Offset[{1.5, 0}, {832., 0.2628712078812204}], 
           Offset[{-1.5, 0}, {832., 0.2628712078812204}]}], 
         LineBox[{
          Offset[{1.5, 0}, {832., 0.2191908977839256}], 
           Offset[{-1.5, 0}, {832., 0.2191908977839256}]}]}, {
         LineBox[{{896., 0.26453556287427293`}, {896., 
          0.21930943928217522`}}], 
         LineBox[{
          Offset[{1.5, 0}, {896., 0.26453556287427293`}], 
           Offset[{-1.5, 0}, {896., 0.26453556287427293`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {896., 0.21930943928217522`}], 
           Offset[{-1.5, 0}, {896., 0.21930943928217522`}]}]}, {
         LineBox[{{960., 0.2659569675691881}, {960., 0.22312195882726238`}}], 
         LineBox[{
          Offset[{1.5, 0}, {960., 0.2659569675691881}], 
           Offset[{-1.5, 0}, {960., 0.2659569675691881}]}], 
         LineBox[{
          Offset[{1.5, 0}, {960., 0.22312195882726238`}], 
           Offset[{-1.5, 0}, {960., 0.22312195882726238`}]}]}, {
         LineBox[{{1024., 0.2584811902679901}, {1024., 
          0.21637760838814268`}}], 
         LineBox[{
          Offset[{1.5, 0}, {1024., 0.2584811902679901}], 
           Offset[{-1.5, 0}, {1024., 0.2584811902679901}]}], 
         LineBox[{
          Offset[{1.5, 0}, {1024., 0.21637760838814268`}], 
           Offset[{-1.5, 0}, {1024., 0.21637760838814268`}]}]}}}, 
      {RGBColor[1, 0, 0], Thickness[Large], 
       LineBox[{{64., 0.590053450147943}, {128., 0.3764472190995555}, {192., 
        0.3121076856505542}, {256., 0.28394139222005293`}, {320., 
        0.26569707782071295`}, {384., 0.24756878430157897`}, {448., 
        0.24089604181089042`}, {512., 0.233324555517221}, {576., 
        0.23327730046522058`}, {640., 0.22859259967889559`}, {704., 
        0.2314293191808758}, {768., 0.23235905855084218`}, {832., 
        0.2324341851749553}, {896., 0.23597301796237294`}, {960., 
        0.2387004044774427}, {1024., 
        0.24108472391921085`}}], {{
         LineBox[{{64., 0.6802681641294404}, {64., 0.49983873616644553`}}], 
         LineBox[{
          Offset[{1.5, 0}, {64., 0.6802681641294404}], 
           Offset[{-1.5, 0}, {64., 0.6802681641294404}]}], 
         LineBox[{
          Offset[{1.5, 0}, {64., 0.49983873616644553`}], 
           Offset[{-1.5, 0}, {64., 0.49983873616644553`}]}]}, {
         LineBox[{{128., 0.42318658547587884`}, {128., 0.3297078527232321}}], 
         LineBox[{
          Offset[{1.5, 0}, {128., 0.42318658547587884`}], 
           Offset[{-1.5, 0}, {128., 0.42318658547587884`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {128., 0.3297078527232321}], 
           Offset[{-1.5, 0}, {128., 0.3297078527232321}]}]}, {
         LineBox[{{192., 0.3458629881347599}, {192., 0.27835238316634847`}}], 
         LineBox[{
          Offset[{1.5, 0}, {192., 0.3458629881347599}], 
           Offset[{-1.5, 0}, {192., 0.3458629881347599}]}], 
         LineBox[{
          Offset[{1.5, 0}, {192., 0.27835238316634847`}], 
           Offset[{-1.5, 0}, {192., 0.27835238316634847`}]}]}, {
         LineBox[{{256., 0.3173069986564983}, {256., 0.25057578578360756`}}], 
         LineBox[{
          Offset[{1.5, 0}, {256., 0.3173069986564983}], 
           Offset[{-1.5, 0}, {256., 0.3173069986564983}]}], 
         LineBox[{
          Offset[{1.5, 0}, {256., 0.25057578578360756`}], 
           Offset[{-1.5, 0}, {256., 0.25057578578360756`}]}]}, {
         LineBox[{{320., 0.2943709451572371}, {320., 0.2370232104841888}}], 
         LineBox[{
          Offset[{1.5, 0}, {320., 0.2943709451572371}], 
           Offset[{-1.5, 0}, {320., 0.2943709451572371}]}], 
         LineBox[{
          Offset[{1.5, 0}, {320., 0.2370232104841888}], 
           Offset[{-1.5, 0}, {320., 0.2370232104841888}]}]}, {
         LineBox[{{384., 0.27009075101524566`}, {384., 
          0.22504681758791228`}}], 
         LineBox[{
          Offset[{1.5, 0}, {384., 0.27009075101524566`}], 
           Offset[{-1.5, 0}, {384., 0.27009075101524566`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {384., 0.22504681758791228`}], 
           Offset[{-1.5, 0}, {384., 0.22504681758791228`}]}]}, {
         LineBox[{{448., 0.26684121398281646`}, {448., 
          0.21495086963896434`}}], 
         LineBox[{
          Offset[{1.5, 0}, {448., 0.26684121398281646`}], 
           Offset[{-1.5, 0}, {448., 0.26684121398281646`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {448., 0.21495086963896434`}], 
           Offset[{-1.5, 0}, {448., 0.21495086963896434`}]}]}, {
         LineBox[{{512., 0.25441285888428733`}, {512., 
          0.21223625215015468`}}], 
         LineBox[{
          Offset[{1.5, 0}, {512., 0.25441285888428733`}], 
           Offset[{-1.5, 0}, {512., 0.25441285888428733`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {512., 0.21223625215015468`}], 
           Offset[{-1.5, 0}, {512., 0.21223625215015468`}]}]}, {
         LineBox[{{576., 0.25465038738818474`}, {576., 
          0.21190421354225641`}}], 
         LineBox[{
          Offset[{1.5, 0}, {576., 0.25465038738818474`}], 
           Offset[{-1.5, 0}, {576., 0.25465038738818474`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {576., 0.21190421354225641`}], 
           Offset[{-1.5, 0}, {576., 0.21190421354225641`}]}]}, {
         LineBox[{{640., 0.24637232068178672`}, {640., 
          0.21081287867600446`}}], 
         LineBox[{
          Offset[{1.5, 0}, {640., 0.24637232068178672`}], 
           Offset[{-1.5, 0}, {640., 0.24637232068178672`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {640., 0.21081287867600446`}], 
           Offset[{-1.5, 0}, {640., 0.21081287867600446`}]}]}, {
         LineBox[{{704., 0.2511053958006617}, {704., 0.2117532425610899}}], 
         LineBox[{
          Offset[{1.5, 0}, {704., 0.2511053958006617}], 
           Offset[{-1.5, 0}, {704., 0.2511053958006617}]}], 
         LineBox[{
          Offset[{1.5, 0}, {704., 0.2117532425610899}], 
           Offset[{-1.5, 0}, {704., 0.2117532425610899}]}]}, {
         LineBox[{{768., 0.25111425092902917`}, {768., 
          0.21360386617265523`}}], 
         LineBox[{
          Offset[{1.5, 0}, {768., 0.25111425092902917`}], 
           Offset[{-1.5, 0}, {768., 0.25111425092902917`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {768., 0.21360386617265523`}], 
           Offset[{-1.5, 0}, {768., 0.21360386617265523`}]}]}, {
         LineBox[{{832., 0.2534839051381169}, {832., 0.21138446521179363`}}], 
         LineBox[{
          Offset[{1.5, 0}, {832., 0.2534839051381169}], 
           Offset[{-1.5, 0}, {832., 0.2534839051381169}]}], 
         LineBox[{
          Offset[{1.5, 0}, {832., 0.21138446521179363`}], 
           Offset[{-1.5, 0}, {832., 0.21138446521179363`}]}]}, {
         LineBox[{{896., 0.254873810898471}, {896., 0.21707222502627488`}}], 
         LineBox[{
          Offset[{1.5, 0}, {896., 0.254873810898471}], 
           Offset[{-1.5, 0}, {896., 0.254873810898471}]}], 
         LineBox[{
          Offset[{1.5, 0}, {896., 0.21707222502627488`}], 
           Offset[{-1.5, 0}, {896., 0.21707222502627488`}]}]}, {
         LineBox[{{960., 0.25554583621462557`}, {960., 
          0.22185497274025984`}}], 
         LineBox[{
          Offset[{1.5, 0}, {960., 0.25554583621462557`}], 
           Offset[{-1.5, 0}, {960., 0.25554583621462557`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {960., 0.22185497274025984`}], 
           Offset[{-1.5, 0}, {960., 0.22185497274025984`}]}]}, {
         LineBox[{{1024., 0.258946674561185}, {1024., 0.2232227732772367}}], 
         LineBox[{
          Offset[{1.5, 0}, {1024., 0.258946674561185}], 
           Offset[{-1.5, 0}, {1024., 0.258946674561185}]}], 
         LineBox[{
          Offset[{1.5, 0}, {1024., 0.2232227732772367}], 
           Offset[{-1.5, 0}, {1024., 0.2232227732772367}]}]}}}, 
      {RGBColor[0, 
        NCache[
         Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
       LineBox[{{64., 0.7946684119485975}, {128., 0.48057635766233986`}, {
        192., 0.36674194245214}, {256., 0.33416520806159244`}, {320., 
        0.32526449068680546`}, {384., 0.31238180594783355`}, {448., 
        0.31208600113792023`}, {512., 0.31744853738638074`}, {576., 
        0.31531787310412074`}, {640., 0.3150875578375144}, {704., 
        0.3281121861862067}, {768., 0.3285112325552025}, {832., 
        0.33031786484777176`}, {896., 0.34112982911858675`}, {960., 
        0.3459084372309194}, {1024., 
        0.3529446672381768}}], {{
         LineBox[{{64., 0.8403839766242254}, {64., 0.7489528472729696}}], 
         LineBox[{
          Offset[{1.5, 0}, {64., 0.8403839766242254}], 
           Offset[{-1.5, 0}, {64., 0.8403839766242254}]}], 
         LineBox[{
          Offset[{1.5, 0}, {64., 0.7489528472729696}], 
           Offset[{-1.5, 0}, {64., 0.7489528472729696}]}]}, {
         LineBox[{{128., 0.5473126359886417}, {128., 0.41384007933603806`}}], 
         LineBox[{
          Offset[{1.5, 0}, {128., 0.5473126359886417}], 
           Offset[{-1.5, 0}, {128., 0.5473126359886417}]}], 
         LineBox[{
          Offset[{1.5, 0}, {128., 0.41384007933603806`}], 
           Offset[{-1.5, 0}, {128., 0.41384007933603806`}]}]}, {
         LineBox[{{192., 0.40973335209683687`}, {192., 0.3237505328074431}}], 
         LineBox[{
          Offset[{1.5, 0}, {192., 0.40973335209683687`}], 
           Offset[{-1.5, 0}, {192., 0.40973335209683687`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {192., 0.3237505328074431}], 
           Offset[{-1.5, 0}, {192., 0.3237505328074431}]}]}, {
         LineBox[{{256., 0.3639108958675563}, {256., 0.3044195202556286}}], 
         LineBox[{
          Offset[{1.5, 0}, {256., 0.3639108958675563}], 
           Offset[{-1.5, 0}, {256., 0.3639108958675563}]}], 
         LineBox[{
          Offset[{1.5, 0}, {256., 0.3044195202556286}], 
           Offset[{-1.5, 0}, {256., 0.3044195202556286}]}]}, {
         LineBox[{{320., 0.35260256871196743`}, {320., 0.2979264126616435}}], 
         LineBox[{
          Offset[{1.5, 0}, {320., 0.35260256871196743`}], 
           Offset[{-1.5, 0}, {320., 0.35260256871196743`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {320., 0.2979264126616435}], 
           Offset[{-1.5, 0}, {320., 0.2979264126616435}]}]}, {
         LineBox[{{384., 0.3412738975355055}, {384., 0.28348971436016157`}}], 
         LineBox[{
          Offset[{1.5, 0}, {384., 0.3412738975355055}], 
           Offset[{-1.5, 0}, {384., 0.3412738975355055}]}], 
         LineBox[{
          Offset[{1.5, 0}, {384., 0.28348971436016157`}], 
           Offset[{-1.5, 0}, {384., 0.28348971436016157`}]}]}, {
         LineBox[{{448., 0.34063797453373196`}, {448., 0.2835340277421085}}], 
         LineBox[{
          Offset[{1.5, 0}, {448., 0.34063797453373196`}], 
           Offset[{-1.5, 0}, {448., 0.34063797453373196`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {448., 0.2835340277421085}], 
           Offset[{-1.5, 0}, {448., 0.2835340277421085}]}]}, {
         LineBox[{{512., 0.3436728329076085}, {512., 0.29122424186515294`}}], 
         LineBox[{
          Offset[{1.5, 0}, {512., 0.3436728329076085}], 
           Offset[{-1.5, 0}, {512., 0.3436728329076085}]}], 
         LineBox[{
          Offset[{1.5, 0}, {512., 0.29122424186515294`}], 
           Offset[{-1.5, 0}, {512., 0.29122424186515294`}]}]}, {
         LineBox[{{576., 0.3384455283439587}, {576., 0.2921902178642828}}], 
         LineBox[{
          Offset[{1.5, 0}, {576., 0.3384455283439587}], 
           Offset[{-1.5, 0}, {576., 0.3384455283439587}]}], 
         LineBox[{
          Offset[{1.5, 0}, {576., 0.2921902178642828}], 
           Offset[{-1.5, 0}, {576., 0.2921902178642828}]}]}, {
         LineBox[{{640., 0.34143840365325984`}, {640., 0.288736712021769}}], 
         LineBox[{
          Offset[{1.5, 0}, {640., 0.34143840365325984`}], 
           Offset[{-1.5, 0}, {640., 0.34143840365325984`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {640., 0.288736712021769}], 
           Offset[{-1.5, 0}, {640., 0.288736712021769}]}]}, {
         LineBox[{{704., 0.35330990653963257`}, {704., 0.3029144658327808}}], 
         LineBox[{
          Offset[{1.5, 0}, {704., 0.35330990653963257`}], 
           Offset[{-1.5, 0}, {704., 0.35330990653963257`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {704., 0.3029144658327808}], 
           Offset[{-1.5, 0}, {704., 0.3029144658327808}]}]}, {
         LineBox[{{768., 0.353503209731778}, {768., 0.30351925537862695`}}], 
         LineBox[{
          Offset[{1.5, 0}, {768., 0.353503209731778}], 
           Offset[{-1.5, 0}, {768., 0.353503209731778}]}], 
         LineBox[{
          Offset[{1.5, 0}, {768., 0.30351925537862695`}], 
           Offset[{-1.5, 0}, {768., 0.30351925537862695`}]}]}, {
         LineBox[{{832., 0.35554260657003944`}, {832., 0.3050931231255041}}], 
         LineBox[{
          Offset[{1.5, 0}, {832., 0.35554260657003944`}], 
           Offset[{-1.5, 0}, {832., 0.35554260657003944`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {832., 0.3050931231255041}], 
           Offset[{-1.5, 0}, {832., 0.3050931231255041}]}]}, {
         LineBox[{{896., 0.36665544023469715`}, {896., 
          0.31560421800247634`}}], 
         LineBox[{
          Offset[{1.5, 0}, {896., 0.36665544023469715`}], 
           Offset[{-1.5, 0}, {896., 0.36665544023469715`}]}], 
         LineBox[{
          Offset[{1.5, 0}, {896., 0.31560421800247634`}], 
           Offset[{-1.5, 0}, {896., 0.31560421800247634`}]}]}, {
         LineBox[{{960., 0.374344364968283}, {960., 0.3174725094935558}}], 
         LineBox[{
          Offset[{1.5, 0}, {960., 0.374344364968283}], 
           Offset[{-1.5, 0}, {960., 0.374344364968283}]}], 
         LineBox[{
          Offset[{1.5, 0}, {960., 0.3174725094935558}], 
           Offset[{-1.5, 0}, {960., 0.3174725094935558}]}]}, {
         LineBox[{{1024., 0.3810296559302324}, {1024., 0.3248596785461212}}], 
         LineBox[{
          Offset[{1.5, 0}, {1024., 0.3810296559302324}], 
           Offset[{-1.5, 0}, {1024., 0.3810296559302324}]}], 
         LineBox[{
          Offset[{1.5, 0}, {1024., 0.3248596785461212}], 
           Offset[{-1.5, 0}, {1024., 0.3248596785461212}]}]}}}},
     AspectRatio->0.5,
     Frame->True,
     FrameLabel->{
       FormBox["\"\"", TraditionalForm], 
       FormBox["\"Trace Distance\"", TraditionalForm]},
     FrameTicks->{{{{0., 
          FormBox["0.`", TraditionalForm]}, {0.1, 
          FormBox["0.1`", TraditionalForm]}, {0.2, 
          FormBox["0.2`", TraditionalForm]}, {0.30000000000000004`, 
          FormBox["0.30000000000000004`", TraditionalForm]}, {0.4, 
          FormBox["0.4`", TraditionalForm]}, {0.5, 
          FormBox["0.5`", TraditionalForm]}}, {{0., ""}, {0.05, ""}, {
         0.1, ""}, {0.15000000000000002`, ""}, {0.2, ""}, {0.25, ""}, {
         0.30000000000000004`, ""}, {0.35000000000000003`, ""}, {0.4, ""}, {
         0.45, ""}, {0.5, ""}}}, {{{64, ""}, {128, ""}, {192, ""}, {
         256, ""}, {320, ""}, {384, ""}, {448, ""}, {512, ""}, {576, ""}, {
         640, ""}, {704, ""}, {768, ""}, {832, ""}, {896, ""}, {960, ""}, {
         1024, ""}}, {{64, ""}, {128, ""}, {192, ""}, {256, ""}, {320, ""}, {
         384, ""}, {448, ""}, {512, ""}, {576, ""}, {640, ""}, {704, ""}, {
         768, ""}, {832, ""}, {896, ""}, {960, ""}, {1024, ""}}}},
     ImageSize->350,
     LabelStyle->Directive[Large],
     PlotRange->{{32, 1056}, {0, 0.5}},
     PlotRangeClipping->True], 
    Scaled[{0.5871150729335496, 0.20453635387361646`}], 
    Center, {629.8346839546192, 0.32736143058042455`}, {{1., 0.}, {0., 1.}}]},
  
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Frame->True,
  FrameLabel->{
    FormBox["\"Number of Sampled Paulis (m)\"", TraditionalForm], 
    FormBox["\"Fidelity\"", TraditionalForm]},
  FrameTicks->{{{{0.5, 
       FormBox["0.5`", TraditionalForm]}, {0.55, 
       FormBox["0.55`", TraditionalForm]}, {0.6, 
       FormBox["0.6`", TraditionalForm]}, {0.65, 
       FormBox["0.65`", TraditionalForm]}, {0.7, 
       FormBox["0.7`", TraditionalForm]}, {0.75, 
       FormBox["0.75`", TraditionalForm]}, {0.8, 
       FormBox["0.8`", TraditionalForm]}, {0.8500000000000001, 
       FormBox["0.8500000000000001`", TraditionalForm]}, {0.9, 
       FormBox["0.9`", TraditionalForm]}, {0.95, 
       FormBox["0.95`", TraditionalForm]}, {1., 
       FormBox["1.`", TraditionalForm]}}, {{0.5, ""}, {0.55, ""}, {0.6, ""}, {
      0.65, ""}, {0.7, ""}, {0.75, ""}, {0.8, ""}, {0.8500000000000001, ""}, {
      0.9, ""}, {0.95, ""}, {1., ""}}}, {{{64, ""}, {128, 
       FormBox["128", TraditionalForm]}, {192, ""}, {256, 
       FormBox["256", TraditionalForm]}, {320, ""}, {384, 
       FormBox["384", TraditionalForm]}, {448, ""}, {512, 
       FormBox["512", TraditionalForm]}, {576, ""}, {640, 
       FormBox["640", TraditionalForm]}, {704, ""}, {768, 
       FormBox["768", TraditionalForm]}, {832, ""}, {896, 
       FormBox["896", TraditionalForm]}, {960, ""}, {1024, 
       FormBox["1024", TraditionalForm]}}, {{64, ""}, {128, ""}, {192, ""}, {
      256, ""}, {320, ""}, {384, ""}, {448, ""}, {512, ""}, {576, ""}, {
      640, ""}, {704, ""}, {768, ""}, {832, ""}, {896, ""}, {960, ""}, {
      1024, ""}}}},
  ImagePadding->{{75., 8.}, {58., 27.}},
  ImageSize->700,
  LabelStyle->Directive[Large],
  PlotLabel->FormBox[
    StyleBox["\"Fidelity and Trace Distance T=41000, c=20\"", 
     Directive[Large], StripOnInput -> False], TraditionalForm],
  PlotRange->{{32., 1056.}, {0.5, 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{{{{0.5, 0.55, 0.6, 0.65, 0.7, 0.75, 0.8, 0.8500000000000001, 0.9, 
      0.95, 1.}, 
      FormBox[
       RowBox[{"{", 
         RowBox[{
          "0.5`", ",", "0.55`", ",", "0.6`", ",", "0.65`", ",", "0.7`", ",", 
           "0.75`", ",", "0.8`", ",", "0.8500000000000001`", ",", "0.9`", ",",
            "0.95`", ",", "1.`"}], "}"}], TraditionalForm]}, {{{0.5, Null}, {
       0.55, Null}, {0.6, Null}, {0.65, Null}, {0.7, Null}, {0.75, Null}, {
       0.8, Null}, {0.8500000000000001, Null}, {0.9, Null}, {0.95, Null}, {
       1., Null}}, 
      FormBox[
       RowBox[{"(", "\[NoBreak]", 
         GridBox[{{"0.5`", "Null"}, {"0.55`", "Null"}, {"0.6`", "Null"}, {
           "0.65`", "Null"}, {"0.7`", "Null"}, {"0.75`", "Null"}, {
           "0.8`", "Null"}, {"0.8500000000000001`", "Null"}, {
           "0.9`", "Null"}, {"0.95`", "Null"}, {"1.`", "Null"}}, RowSpacings -> 
          1, ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
          Center], "\[NoBreak]", ")"}], TraditionalForm]}}, {{{{64, Null}, {
       128, 128}, {192, Null}, {256, 256}, {320, Null}, {384, 384}, {
       448, Null}, {512, 512}, {576, Null}, {640, 640}, {704, Null}, {768, 
       768}, {832, Null}, {896, 896}, {960, Null}, {1024, 1024}}, 
      FormBox[
       RowBox[{"(", "\[NoBreak]", 
         GridBox[{{"64", "Null"}, {"128", "128"}, {"192", "Null"}, {
           "256", "256"}, {"320", "Null"}, {"384", "384"}, {"448", "Null"}, {
           "512", "512"}, {"576", "Null"}, {"640", "640"}, {"704", "Null"}, {
           "768", "768"}, {"832", "Null"}, {"896", "896"}, {"960", "Null"}, {
           "1024", "1024"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
          RowAlignments -> Baseline, ColumnAlignments -> Center], 
         "\[NoBreak]", ")"}], TraditionalForm]}, {{{64, Null}, {128, Null}, {
       192, Null}, {256, Null}, {320, Null}, {384, Null}, {448, Null}, {
       512, Null}, {576, Null}, {640, Null}, {704, Null}, {768, Null}, {
       832, Null}, {896, Null}, {960, Null}, {1024, Null}}, 
      FormBox[
       RowBox[{"(", "\[NoBreak]", 
         GridBox[{{"64", "Null"}, {"128", "Null"}, {"192", "Null"}, {
           "256", "Null"}, {"320", "Null"}, {"384", "Null"}, {
           "448", "Null"}, {"512", "Null"}, {"576", "Null"}, {
           "640", "Null"}, {"704", "Null"}, {"768", "Null"}, {
           "832", "Null"}, {"896", "Null"}, {"960", "Null"}, {
           "1024", "Null"}}, RowSpacings -> 1, ColumnSpacings -> 1, 
          RowAlignments -> Baseline, ColumnAlignments -> Center], 
         "\[NoBreak]", ")"}], TraditionalForm]}}}]], "Input",
 CellChangeTimes->{{3.544227383113577*^9, 3.544227431353467*^9}}]
},
WindowSize->{977, 805},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 6, \
2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 15543, 462, 898, "Input"],
Cell[16103, 484, 42405, 772, 505, InheritFromParent],
Cell[58511, 1258, 92, 1, 27, "Input"],
Cell[58606, 1261, 42602, 785, 505, InheritFromParent],
Cell[101211, 2048, 42369, 775, 505, InheritFromParent]
}
]
*)

(* End of internal cache information *)


==> Code/Estimators/Dantzig.m <==
function [ x ] = Dantzig(n,~,m,T,c,PAULI,data,~,~)
% FUNCTION Dantzig %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%   INPUTS:
%       This takes as input everything possible. This should be done for
%       any user-created estimator, as it preserves flexibility in creating
%       multiple estimators that may use different parameters.
%
%
%   OUTPUTS:
%       X, the reconstructed state
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
N = floor(T-m*c);
eta = floor(N/m);
t = eta*m;
d = 2^n;

% estimator parameter
lambda = 3*d/sqrt(t);

% make noisy data by simulating measurements
s = Simulate_Measurement_Noise(data,eta);

ss = reshape(PAULI'*s,d,d); % data+noise in matrix form

cvx_begin sdp quiet
    variable x(d,d) hermitian;
    x == hermitian_semidefinite(d);
    xx = reshape(PAULI'*PAULI*vec(x),d,d);
    
    minimize(trace(x));
    subject to
    (d/m)*norm(xx-ss) <= lambda;
    x >= 0;
cvx_end


end


function s = Simulate_Measurement_Noise(data,eta)

% make noisy data by simulating measurements
p = (1+data)/2; % Probability of getting +1 on a measurement
s = rand(numel(data),eta); % Make some measurements
P = repmat(p,1,eta);
s = P > s;
s = sum(s,2); % Determine how many +1s we got
s = s/eta;
s = 2*s-1; % This is now data+noise

end


==> Code/Estimators/Lasso.m <==
function [ x ] = Lasso(n,~,m,T,c,PAULI,data,~,~)
% FUNCTION Lasso %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%   INPUTS:
%       This takes as input everything possible. This should be done for
%       any user-created estimator, as it preserves flexibility in creating
%       multiple estimators that may use different parameters.
%
%
%   OUTPUTS:
%       X, the reconstructed state
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
N = floor(T-m*c);
eta = floor(N/m);
d = 2^n;

% estimator parameter
mu = 4*sqrt(m/eta);

% make noisy data by simulating measurements
s = Simulate_Measurement_Noise(data,eta); % This is now data+noise

cvx_begin sdp quiet
    variable x(d,d) hermitian;
    x == hermitian_semidefinite(d);
    minimize( 2*mu*trace(x) + pow_pos(norm(PAULI*vec(x)-s),2) );
    subject to
    x >= 0;
cvx_end


end


function s = Simulate_Measurement_Noise(data,eta)

% make noisy data by simulating measurements
p = (1+data)/2; % Probability of getting +1 on a measurement
s = rand(numel(data),eta); % Make some measurements
P = repmat(p,1,eta);
s = P > s;
s = sum(s,2); % Determine how many +1s we got
s = s/eta;
s = 2*s-1; % This is now data+noise

end


==> Code/Estimators/LeastSquares.m <==
function [ x ] = LeastSquares(n,r,m,T,c,PAULI,data,A,D)
% FUNCTION LeastSquares %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%   INPUTS:
%       This takes as input everything possible. This should be done for
%       any user-created estimator, as it preserves flexibility in creating
%       multiple estimators that may use different parameters.
%
%
%   OUTPUTS:
%       X, the reconstructed state
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
N = floor(T-m*c);
eta = floor(N/m);
d = 2^n;

s = Simulate_Measurement_Noise(data,eta);% This is now data+noise

cvx_begin sdp quiet
    variable x(d,d) hermitian;
    x == hermitian_semidefinite(d);
    minimize( pow_pos(norm(PAULI*vec(x)-s),2) );
    subject to
        x >= 0;
        trace(x)==1;
cvx_end

end


function s = Simulate_Measurement_Noise(data,eta)

% make noisy data by simulating measurements
p = (1+data)/2; % Probability of getting +1 on a measurement
s = rand(numel(data),eta); % Make some measurements
P = repmat(p,1,eta);
s = P > s;
s = sum(s,2); % Determine how many +1s we got
s = s/eta;
s = 2*s-1; % This is now data+noise

end



==> Code/Estimators/MLE.m <==
function rho = MLE(Pi,w,d,TOL)
% FUNCTION MLE %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%   INPUTS:
%       Pi = The projectors from the measurements
%       w = The weights for each outcome (depends on the data)
%       d = the Hilbert space dimension
%       TOL = a tolerance for exiting the optimization
%
%   OUTPUTS
%       rho = The maximum likelihood estimate
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% MIGHT NEED TO CONJ THIS!!!
Gp = pinv(mat(sum(conj(Pi)))); % pseudoinverse of G

rho = eye(d)/d; % initialize rho as the maximally mixed state
pr = conj(Pi)*vec(rho); % initialize the probabilites
llf(1) = L(pr,w); % compute the initial log-likelihood function

j=2;
rho = step(Pi,pr,w,rho,Gp); % next rho
pr = conj(Pi)*vec(rho); % compute the new probabilites
llf(j) = L(pr,w); % compute the log-likelihood function (llf)

while llf(j-1)-llf(j)>TOL
    j=j+1;
    rho = step(Pi,pr,w,rho,Gp); % next rho
    pr = conj(Pi)*vec(rho); % compute the new probabilites
    llf(j) = L(pr,w); % compute the log-likelihood function (llf)
end

%plot(llf);
rho=conj(rho);
%display(rho);


end

function rhonew = step(Pi,pr,w,rho,Gp)
% FUNCTION step %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%   INPUTS:
%       Pi = The projectors from the measurements
%       pr = The probabilities from the measurements (depends on the state)
%       w = The weights for each outcome (depends on the data)
%       rho = the current state
%       Gp = a normalizing factor (matrix)
%
%   OUTPUTS
%       rhonew = The next iteration of the algorithm
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% filter so that we don't get zero probabilities
c=w./pr; c(isnan(c))=0; c(isinf(c))=0;% replace NaNs and Infs with 0.
R = Gp*mat(c'*Pi)/sum(w);
rhonew = R*rho*R'; % iterate rho and normalize
rhonew = rhonew/trace(rhonew);

% delta=norm(rho-rhonew,'fro');

end

function llf = L(pr,w)
% FUNCTION L %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%   INPUTS:
%       pr = The probabilities from the measurements(depends on the state)
%       w = The weights for each outcome (depends on the data)
%
%   OUTPUTS
%       llf = The (negative) log-likelihood function of pr(X)|w
%
%   NOTES
%       Since we work with the negative version, we want to *minimize*.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
pr(pr==0)=1; % eliminate impossible outcomes
llf  = -w'*log(pr)/sum(w);
llf = real(llf);

end

==> Code/Estimators/MaxLikelihood.m <==
function [ X ] = MaxLikelihood(n,~,m,T,c,PAULI,data,~,~)
% FUNCTION MaxLikelihood %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%   INPUTS:
%       This takes as input everything possible. This should be done for
%       any user-created estimator, as it preserves flexibility in creating
%       multiple estimators that may use different parameters.
%
%
%   OUTPUTS:
%       X, the reconstructed state
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
N = floor(T-m*c);
eta = floor(N/m);
d = 2^n;

p = (1+data)/2; % Probability of getting +1 on a measurement
s = rand(numel(data),eta); % Make some measurements
P = repmat(p,1,eta);
s = P > s;
s = sum(s,2); % Determine how many +1s we got
aPlus = s;
aMinus = eta - aPlus;

% Using the method and notation of arXiv:quant-ph/0611244

% make each measured Pauli into a projector, and stack them in rows (vec'd)
veye = repmat(vec(eye(d))',m,1);
Pip = (veye+PAULI)/2;
Pim = (veye-PAULI)/2;
Pi = [Pip;Pim]; % all the positive operators for our measurements

w = [aPlus;aMinus]; % weights (a function of the data; "f" in the paper)

TOL = 1e-7;
X = MLE(Pi,w,d,TOL);

end


==> Code/FrontEnd.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%   This is a front end for calling the Compressed Sensing Tomography
%   estimators code. The following parameters should always be user
%   specified:
%       n = The number of qubits
%       r = The rank of the test matrix
%       iterations = The number of iterations the test is run
%      [c_vals] = A vector specifying the values of the time required to
%           change measurement settings (c). It should be of the following
%           form:
%
%           c1  c2 ... cn
%
%           To use only one time just enter the number.
%      [T_vals] = A matrix specifying the values of the total experiment time
%           length (T). It should be of the following form
%
%           T11 T21... Tn1
%           .           .
%           .           .  
%           .           .
%           T1m .......Tmn
%
%           This is intended to allow for flexibility in use. To use only
%           one time just enter the value.
%       [m] = To use a single value of m, just set this to a number. To use
%               multiple values, let [m] = [m_start m_finish m_step] where
%               this dictates start finish and step size for m
%       estimator = A function handle or an array of function handles to
%               estimator functions.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

global COMPLEX
global allP
COMPLEX = true;
cvx_quiet(true);

n = 5;
d = 2^n;
r = 1;
depol = .01;
iterations = 120;
c_vals = [20];
T_vals = [41000; 80000; 270000];
m = [2*r*d d^2 2*r*d];

estimator =  {@Dantzig,@Lasso,@MaxLikelihood};

% This gives us a function to give to the test code to generate fake states 
% for testing. This could be replaced with any function that gets data from 
% a real experiment
dataFunction = @generateData;

% To run multiple estimators add in each at the end of this call. For example:
% runCVX(n,r,k,c,T,m_start,m_finish,m_step,depol,'LeastSquares','MaxLikelihood'); 
tic; !date
testEstimatorParallel(n,r,iterations,c_vals,T_vals,m,depol,dataFunction,estimator);
toc; !date

==> Code/functions/MakeGraphs.m <==
function MakeGraphs(key)

% FUNCTION MakeGraphs %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%   INPUTS
%       key = a num with the common value of the plot that you want 
%             alternatively, it should be a string 
%             of the form 'Da', 'La', or 'Ma'
%             (enough to uniquely identify an estimator).
%   OUTPUTS
%       none. Produces a graph which is good enough for testing purposes.
%
%   Written: Steve Flammia 4/12
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% set y-axis limits for both plots.
set_Fid_y_lim = [0.48 1.0];
set_Tr_y_lim = [0 .61];

files = Get_Filenames(key);

% how many plots will we merge, and what are their parameters?
L = length(files);
n=cell(1,L); T=n; c=n; est=n;
[n,T,c,est] = Parse_Filename(files);

% Note: either T or est is constant, but not both!
% Also: n and c should be constant.

% make the title
titlestr = Make_Title(key,T{1},c{1});

% load this first so we can use it as axes lables
mat = load(files{1});
M = mat.out.m;

% set limits on the x axis.
if strcmp(n{1},'4'); setxlim = [24 262]; else setxlim = [20 1060]; end

% determine properties of the main figure (Fidelity)
close all;
fig1 = figure(1);
set(fig1,'Position',[1 1 850 470]);

axes1 = axes('ylim',set_Fid_y_lim,'xlim',setxlim,...
    'XTick',M,'XTickLabel',M,'FontSize',12);
xlabel(axes1,'Number of sampled Pauli operators');
ylabel(axes1,'Fidelity');
title(titlestr);
% tighten bounding box.
tight = get(gca,'TightInset')*[-1 0 1 0; 0 -1 0 1; 0 0 1 0; 0 0 0 1];
display(get(gca,'Position'));
display(get(gca,'OuterPosition'));
tight = get(gca,'Position')+tight;
set(gca,'OuterPosition',tight);
display(get(gca,'Position'));
display(get(gca,'OuterPosition'));


hold('all');
box on;

% determine properties of the inset figure (Tr Distance)
axes2 = axes('pos',[0.32 0.17 0.48 0.31],'XTick',M,...
  'xlim',setxlim,'Color','none','ylim',set_Tr_y_lim);
ylabel(axes2,'Trace Distance');
box('on');
hold('all');

s = length(M);
F = zeros(L,s); dF=F; Tr=F; dTr=F; h = zeros(1,2*L);

for j=1:L
    mat = load(files{j});
    F(j,:) = mean(mat.out.Fid,2);
    dF(j,:) = std(mat.out.Fid,1,2);
    Tr(j,:) = mean(mat.out.Tr,2);
    dTr(j,:) = std(mat.out.Tr,1,2);
    
    h(j) = errorbar(M,F(j,:),dF(j,:),'Parent',axes1);
    h(j+L) = errorbar(M,Tr(j,:),dTr(j,:),'Parent',axes2);
    hold('all');
end


Make_Legend(key,L,h(1:L),T,est);

hold('off');

end


function files = Get_Filenames(key)

    % Convert key to a string, if necessary
    if ~ischar(key); key=num2str(key); end

    % Find all .mat files in the "Data" folder
    %filenames = what('Data/4_qubit_data');
    filenames = what('Data');
    filenames = filenames.mat;

    % find those filenames which match key
    ind = strfind(filenames,key);
    ind = cellfun(@length,ind);
    ind = find(ind);
    
    files = filenames(ind);
end

function [n,T,c,est] = Parse_Filename(files)

L = length(files);

n=cell(1,L); T=n; c=n; est=n;
for j=1:L
    data = textscan(files{j},'%s %s %s %s %s %s %s %s','Delimiter','_');
    [n{j},T{j},c{j},est{j}] = data{[1 3 4 5]};
end

end

function titlestr = Make_Title(key,T,c)
% if the key is numeric, then plot estimators at fixed T;
% if it's a string, plot a fixed estimator vs. T
titlestr = 'Fidelity and Trace Distance for ';
if isnumeric(key) 
    titlestr = strcat(titlestr,'T= ',T,' and c=',c);
elseif ischar(key)
    if ~isempty(strfind('Dantzig',key))
        x=' the Matrix Dantzig Selector';
    elseif ~isempty(strfind('MaxLik',key))
        x=' Maximum Likelihood';
    elseif ~isempty(strfind('Lasso',key))
        x=' the Matrix Lasso';
    else
        error('If key is a string, it must be Dantzig, MaxLik, or Lasso.');
    end    
    titlestr = strcat(titlestr,x,' vs. T at c=',c);
else
    error('key must be a num or a str.');
end
    
end

function Make_Legend(key,L,h,T,est)
% This still needs some work! 

% define the quantity we are varying (T or est)
if ischar(key);
	x = T;
elseif isnumeric(key);
    x = est;
else
    error('key should be either a number or a string.');
end

for j=1:L; x(j) = x{j}; end

leg = legend(h,x);
set(leg,'pos',[.18 .165 .01 .04],'FontSize',9);

end

==> Code/functions/allpaulis.m <==
function PAULI = allpaulis(n)
% make the vec version of all the Paulis
% by chosing the m rows at random, 
% we can sample Paulis without replacement
%
% I changed the code slightly. I believe there was an error that results in
% computing the rows of PAULI incorrectly needed a sign flip. This should
% work appropriately now, but the changes are highlighted so we can revert
% to the previous version if necessary

d=2^n; m = d^2;

% X=1, Y=2, Z=3, I=4;

PAULI = sparse([],[],[],d^2,m,m*d );
fprintf('Taking measurements...      ');
for i=1:m
    fprintf('\b\b\b\b\b\b%5.1f%%', 100*i/m );
    list = int2base(i,4,n); list(find(list == 0)) = 4;
    E_i = explicitPauliTensor( list );    
    %E_i = E_i.'; %%?? could be used instead of the congugate transpose
    PAULI(:,i) = E_i(:);  % access via column is MUCH faster
end
fprintf('\n');
%PAULI = PAULI.' originally 
PAULI = PAULI';
% transpose it, since we were implicitly dealing with transpose 
% earlier (since updating the columns of a sparse matrix is 
% much more efficient than updating the rows )   

end

==> Code/functions/base2int.m <==
function ints = base2int(N,b)
% convert the array N from a form with D columns containing the b-ary
% expansion of an integer to the standard form of the integer. Outputs a
% column vector.
% 
% Steve Flammia, Sep 2011

D = size(N,2);
base = ones(D,1);

for j=1:D; base(j) = b^(D-j); end;

ints = N*base;

end

==> Code/functions/explicitPauliTensor.m <==
function u = explicitPauliTensor( list )
% u = explicitPauliTensor( list )
%   makes the explicit matrix corresponding to the tensor
%   product of Pauli matrices.
%   "list" should be an ordered vector, where each entry is
%   either 1, 2, 3 or 4, correspodning to the X, Y, Z and I
%   Pauli matrices, respectively.

if ~isvector(list) || max(list) > 4 || min(list) < 1
    error('Error making Pauli matrices');
end

PX = [0,1;1,0]; PY = [0,-1i;1i,0]; PZ =[1,0;0,-1]; PI = eye(2);

PAULI{1} = PX;
PAULI{2} = PY;
PAULI{3} = PZ;
PAULI{4} = PI;

u=1;
for i = 1:length(list)
    u = kron( u, sparse( PAULI{list(i)} ));
end

==> Code/functions/fidelity.m <==
function F = fidelity(U,S,V,R,depol)
% F = fidelity(A,B)
% calculate the fidelity between two
% density operators A and B
% 
% F = fidelity(U,S,V,R)
% calculate the fidelity between the factorized density operators 
% A = U*S*U'; B = V*R*V';
% 
% F = fidelity(U,S,V,R,depol)
% calculate the fidelity between the factorized density operators 
% A = (1-depol)*U*S*U' + depol*I/d;   B = V*R*V';
% where
% I/d = eye(length(U))/length(U);
% is the maximally mixed state.
% Note that in this mode, the fidelity is NOT SYMMETRIC
% as calculated by this function.
% 
% We use the convention that we square the fidelity here!!!


if nargin == 2
    F = fullfidelity(U,S);
    return
elseif (nargin == 4 || nargin == 5)
    FACTORIZED = 1;
else
    F=0;
    fprintf('fidelity only takes 2, 4 or 5 arguments.');
    return
end

% 4 arguments is the same as zero depolarizing
if nargin == 4
    depol = 0;
end

% Factorized
if FACTORIZED
    Z = V'*U;
    % define the new "density operators", 
    % where B is subnormalized and lives on the support of A
    A = R; B = Z*S*Z'; 
    % add depolarizing noise, if necessary
    B = (1-depol)*B + depol*eye(length(R))/length(U);
    F = fullfidelity(A,B);
end

end

function F = fullfidelity(A,B)
% do the full fidelity calculation
    x = sqrtm(A);
    F = x*B*x';
    F = trace(sqrtm(F));
    F = real(F)^2; 
end


==> Code/functions/generateData.m <==
function [PAULI,data,A,D] = generateData(d,r,m,depol)
% Generate a random state with depolarizing noise, together with a random
% set of Pauli expectation values.

global allP


n = log(d)/log(2);

% Compute all the Paulis.
% This takes a while, but you only have to do it once.
if (~exist('allP','var')) || (d^2~=length(allP))
    fprintf('Computing all the Pauli matrices on %d qubits.\n',n);
    fprintf('This is only done each time you redefine n.\n');
    allP = allpaulis(n);
end

%randn('state',2012); rand('state',2012); % Fix for debug
[A,D] = getdata(d,r);
rho = A*D*A';
% add depolarizing noise
rho = localdepol(rho,depol);
[A,D] = svd(rho);

% select m Paulis at random (without replacement!)
rp = randperm(d^2);
PAULI = allP(rp(1:m),:);

data = PAULI*vec(rho);
% even if measurements are complex, data should still be real
data = real(data);

end



==> Code/functions/getdata.m <==
function [U,S] = getdata(n,r)
% 
% [U,S] = getdata(n,r)
% 
% Sample a density operator from the following distribution.  
% Take a Haar-random pure state on a composite n*r system then trace out the 
% r-dimensional environment.  This state is guaranteed to have rank at most r.
% See Bengtsson and Zyczkowski "Geometry of Quantum States" for details.
% 
% The output is given in a factorized form, so that 
%       rho = U*S*U'
% where U is the first r columns of a unitary matrix and S is a diagonal
% positive matrix with unit trace.
% 
% To enable (disable) complex number support, set the global 
% variable COMPLEX to 1 (0).
% 
% Steve Flammia, June 27, 2009

% choose unit normal compex numbers
A = randn(n,r)+1i*randn(n,r); 
[Q,R] = qr(A,0); % thin QR decomposition
S = R*R'; S = S/trace(S);
% now diagonalize S
[U,S] = eig(S);
U=Q*U; % and redefine U

% now we have the factorized eigendecomposition
%   rho = U*S*U'

end


==> Code/functions/int2base.m <==
function dts=int2base(n,b,ndigits)
% convert the integer n into an array 
% ndigits long containing the b-ary expansion of n.

for j=1:ndigits
   dts(ndigits-j+1)=n-b*floor(n/b);
   n=floor(n/b);
end

end

==> Code/functions/localdepol.m <==
function rho = localdepol(M,p)
% take an initial state M of n qubits and apply the local depolarizing
% channel with local noise strength p, i.e., the qubit channel
%       E(M) = (1-p) M + p I/2
% where I/2 is the maximally mixed state.

s = size(M); n = log2(s(1));
errorcheck(s,n);

rho = reshape(M,[s(1)*s(2),1]); % vec rho
for j=1:n,
    rho = depol(j,n,p)*rho; % depolarize the jth qubit
end
rho = reshape(rho,[s(1),s(2)]); % unvec rho

end

function errorcheck(s,n)

if s(1)~=s(2)
    error('Input should be square.');
end

if mod(n,1)~=0
    error('Size of input should be a power of 2.');
end

end

function chan = depol(j,n,p)
% local depolarizing noise on the jth qubit out of n, with strength p
q = p/4;

% define the Paulis
X = sparse([0,1;1,0]); Y = sparse([0,-i;i,0]); Z = sparse([1,0;0,-1]);

% put each Pauli in the jth slot
X = kron(speye(2^(j-1)),X); X = kron(X,speye(2^(n-j)));
Y = kron(speye(2^(j-1)),Y); Y = kron(Y,speye(2^(n-j)));
Z = kron(speye(2^(j-1)),Z); Z = kron(Z,speye(2^(n-j)));

% the depolarizing channel on the jth qubit
chan = (1-3*q)*speye(4^n) + q*( kron(X,X) + kron(Y,conj(Y)) + kron(Z,Z) );

end


==> Code/functions/mat.m <==
function X = mat(x,n)
if nargin < 2
    n = floor(sqrt(length(x)));
    if (n*n) ~= length(x)
        error('Argument X has to be a square matrix')
    end
end 
X = reshape(x,n,n);



==> Code/functions/testEstimatorParallel.m <==
function [] = testEstimatorParallel(n,r,iterations,c_vals,T_vals,m,depol,dataFunction,estimators)
% FUNCTION testEstimatorParallel %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% ANNOYING GLOBAL INPUTS:
%   I hard-coded my directory and the number of cores on my computer.
%   Sorry about that.
% 
% INPUTS:
%   n = number of qubits
%   r = rank of generated test matrix
%   iterations = number of iterations to run CVX
%   c_vals = a vector (or single number) of the values of c to use
%   T_vals = a matrix (or single number) of the values of T to use
%   m = information about which measurement settings to use
%   dataFunction = function to be used to either get or generate data
%   estimator1,2,3 = which estimators to use
%
% OUTPUTS
%   None. Saves to file(s) in form of intersave_n_r_T_c_estimator.mat.
%   
%   This function requires the parallelization package
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

d = 2^n;

% Choose a directory to save a file
%[fname,pname] = uiputfile('*.mat','Save file name');
%savepath = strcat(pname,fname);
pname = '/Users/sflammia/Dropbox/Tomo Code (Paulis)/Data/';

if ( not(matlabpool('size') > 0) )
    matlabpool(12); % 12 is the number of cores I have on my machine.
end

% Used to determine if m is a single number or a series of them.
multi = false;
if numel(m) == 3
    m_start = m(1);
    m_finish = m(2);
    m_step = m(3);
    m_iter = ceil(1+(m_finish-m_start)/m_step);
    fprintf('Running from m = %d to %d in increments of %d for a total of %d iterations\n',...
        m_start,m_finish,m_step,m_iter);
    multi = true;
elseif numel(m) == 1
    m_start = m(1);
    m_finish = m(1);
    m_step = 1;
    m_iter = 1;
else
   fprintf('Error in inputs for m'); 
end

%Determine type of structure we are given for estimators
multiEstimators = true;
if isa(estimators,'function_handle')
   multiEstimators = false; 
end

for i = 1:size(T_vals,2)
    c = c_vals(i);
    for j = 1:size(T_vals,1)
        T = T_vals(j,i);
        k=1;
        while k <= numel(estimators)
            out.m = zeros(m_iter-1,1);
            out.Fid = zeros(m_iter-1,iterations);
            out.Tr = zeros(m_iter-1,iterations);
            out.FroDist = zeros(m_iter-1,iterations);
            
            if(multiEstimators)
                E = estimators{k};
            else
                E = estimators; 
            end
            m = m_start;
            while m <= m_finish
                % Create save location string
                fprintf('Running m = %d, c = %d, T = %d, type = %s\n',m,c,T,char(E));
                if(multi)
                    interSave = strcat(int2str(n),'_',int2str(r),'_',...
                     int2str(T),'_',int2str(c),'_',char(E),'_',int2str(m_start),...
                     '_',int2str(m_finish),'_',int2str(m_step),'.mat');
                else
                    interSave = strcat(int2str(n),'_',int2str(r),'_',...
                     int2str(T),'_',int2str(c),'_',char(E),'_',int2str(m_start),'.mat');
                end
                interSave = strcat(pname,interSave);
                
                % Call the estimator and save to out
                parfor loop = 1:iterations
                    [PAULI,data,A,D] = feval(dataFunction,d,r,m,depol);
                    x = feval(E,n,r,m,T,c,PAULI,data,A,D);
                    [U,S] = svd(x);
                    S = S/trace(S); % renormalize the trace
                    t = trdist(A,D,U,S);
                    f = fidelity(A,D,U,S);
                    fro_dist = norm(A*D*A'-U*S*U','fro');
                    
                    % The reason for this contorted way of defining things
                    % is so that the parfor loop doesn't complain.
                    Fidpara(loop) = f;
                    Trpara(loop) = t;
                    FroDistpara(loop) = fro_dist;
                    
                end 
                mval = ceil(1+(m-m_start)/m_step);
                out.m(mval,1) = m;
                out.Fid(mval,:) = Fidpara;
                out.Tr(mval,:) = Trpara;
                out.FroDist(mval,:) = FroDistpara;
                
                m = m + m_step;
            end
            % Check to see if we have run this test before. If we have we
            %  can just append the original data with the new data we have
            %  collected.
            try
                prevRun = load(interSave);
                out.Fid = [prevRun.out.Fid out.Fid];
                out.Tr = [prevRun.out.Tr out.Tr];
                out.FroDist = [prevRun.out.FroDist out.FroDist];
                save( interSave , 'out');
            catch
                save( interSave , 'out');
            end
            k = k+1;
        end
    end
end


end

==> Code/functions/trdist.m <==
function F = trdist(U,S,V,R,depol)
% calculate the trace distance between
% two operators A and B

% F = trdist(A,B)
% calculate the trace distance between two
% operators A and B
% 
% F = trdist(U,S,V,R)
% calculate the trace distance between the factorized operators 
% A = U*S*U'; B = V*R*V';
% 
% F = trdist(U,S,V,R,depol)
% calculate the trace distance between the factorized operators 
% A = (1-depol)*U*S*U' + depol*I/d;   B = V*R*V';
% where
% I/d = eye(length(U))/length(U);
% is the maximally mixed state.
% Note that in this mode, the trace distance is NOT SYMMETRIC
% as calculated by this function.

if nargin == 2
    F = fulltrdist(U,S); % full
	return
elseif (nargin == 4 || nargin == 5)
    FACTORIZED = 1;
else
    F = 0;
    fprintf('trdist only takes 2, 4 or 5 arguments.');
    return
end

% 4 arguments is the same as zero depolarizing
if nargin == 4
    depol = 0;
end

% Factorized
if FACTORIZED
    W = horzcat(U,V);
    [Q,X] = qr(W,0); % Q is an orthonormal basis for the column space of W
    QU = (Q'*U);
    QV = (Q'*V);
    % isometry into subspace spanned by the support.
    A = QU*S*QU'; B = QV*R*QV';
    k = min(size(Q)); % dimension of joint support ( == rank(Q) )
    d = length(U);
    % add depolarizing noise, if necessary
    A = (1-depol)*A+depol*eye(k)/d;
    F = fulltrdist(A,B) + depol*(d-k)/d;
end

end

function F = fulltrdist(A,B)
% do the full trace distance calculation
F = sum(svd(A-B))/2;
end

